Constraints on Lightly Ionizing Particles from CDMSlite

The Cryogenic Dark Matter Search low ionization threshold experiment (CDMSlite) achieved efficient detection of very small recoil energies in its germanium target, resulting in sensitivity to Lightly Ionizing Particles (LIPs) in a previously unexplored region of charge, mass, and velocity parameter space. We report first direct-detection limits calculated using the optimum interval method on the vertical intensity of cosmogenically-produced LIPs with an electric charge smaller than $e/(3\times10^5$), as well as the strongest limits for charge $\leq e/160$, with a minimum vertical intensity of $1.36\times10^{-7}$\,cm$^{-2}$s$^{-1}$sr$^{-1}$ at charge $e/160$. These results apply over a wide range of LIP masses (5\,MeV/$c^2$ to 100\,TeV/$c^2$) and cover a wide range of $\beta\gamma$ values (0.1 -- $10^6$), thus excluding non-relativistic LIPs with $\beta\gamma$ as small as 0.1 for the first time.

==> anc/CDMSlite_LIP_100_BetaGamma_3.1_CosineSquare.txt <==
Energy-deposition(eV) probability-density
99.5 0.0003338
100.5 0.00033457
101.5 0.00033534
102.5 0.00033612
103.5 0.00033689
104.5 0.00033766
105.5 0.00033842
106.5 0.00033919
107.5 0.00033996
108.5 0.00034072
109.5 0.00034148
110.5 0.00034225
111.5 0.00034301
112.5 0.00034377
113.5 0.00034452
114.5 0.00034528
115.5 0.00034604
116.5 0.00034679
117.5 0.00034754
118.5 0.00034829
119.5 0.00034904
120.5 0.00034979
121.5 0.00035054
122.5 0.00035129
123.5 0.00035203
124.5 0.00035277
125.5 0.00035352
126.5 0.00035426
127.5 0.000355
128.5 0.00035574
129.5 0.00035647
130.5 0.00035721
131.5 0.00035794
132.5 0.00035868
133.5 0.00035941
134.5 0.00036014
135.5 0.00036087
136.5 0.0003616
137.5 0.00036232
138.5 0.00036305
139.5 0.00036377
140.5 0.00036449
141.5 0.00036522
142.5 0.00036594
143.5 0.00036666
144.5 0.00036737
145.5 0.00036809
146.5 0.0003688
147.5 0.00036952
148.5 0.00037023
149.5 0.00037094
150.5 0.00037165
151.5 0.00037236
152.5 0.00037307
153.5 0.00037377
154.5 0.00037448
155.5 0.00037518
156.5 0.00037588
157.5 0.00037658
158.5 0.00037728
159.5 0.00037798
160.5 0.00037868
161.5 0.00037938
162.5 0.00038007
163.5 0.00038076
164.5 0.00038145
165.5 0.00038214
166.5 0.00038283
167.5 0.00038352
168.5 0.00038421
169.5 0.00038489
170.5 0.00038558
171.5 0.00038626
172.5 0.00038694
173.5 0.00038762
174.5 0.0003883
175.5 0.00038898
176.5 0.00038965
177.5 0.00039033
178.5 0.000391
179.5 0.00039167
180.5 0.00039235
181.5 0.00039302
182.5 0.00039368
183.5 0.00039435
184.5 0.00039502
185.5 0.00039568
186.5 0.00039634
187.5 0.00039701
188.5 0.00039767
189.5 0.00039833
190.5 0.00039898
191.5 0.00039964
192.5 0.0004003
193.5 0.00040095
194.5 0.0004016
195.5 0.00040226
196.5 0.00040291
197.5 0.00040355
198.5 0.0004042
199.5 0.00040485
200.5 0.00040549
201.5 0.00040614
202.5 0.00040678
203.5 0.00040742
204.5 0.00040806
205.5 0.0004087
206.5 0.00040934
207.5 0.00040997
208.5 0.00041061
209.5 0.00041124
210.5 0.00041187
211.5 0.0004125
212.5 0.00041313
213.5 0.00041376
214.5 0.00041439
215.5 0.00041501
216.5 0.00041564
217.5 0.00041626
218.5 0.00041688
219.5 0.0004175
220.5 0.00041812
221.5 0.00041874
222.5 0.00041936
223.5 0.00041997
224.5 0.00042059
225.5 0.0004212
226.5 0.00042181
227.5 0.00042242
228.5 0.00042303
229.5 0.00042364
230.5 0.00042424
231.5 0.00042485
232.5 0.00042545
233.5 0.00042605
234.5 0.00042666
235.5 0.00042726
236.5 0.00042785
237.5 0.00042845
238.5 0.00042905
239.5 0.00042964
240.5 0.00043023
241.5 0.00043083
242.5 0.00043142
243.5 0.00043201
244.5 0.00043259
245.5 0.00043318
246.5 0.00043377
247.5 0.00043435
248.5 0.00043493
249.5 0.00043552
250.5 0.0004361
251.5 0.00043667
252.5 0.00043725
253.5 0.00043783
254.5 0.0004384
255.5 0.00043898
256.5 0.00043955
257.5 0.00044012
258.5 0.00044069
259.5 0.00044126
260.5 0.00044183
261.5 0.00044239
262.5 0.00044296
263.5 0.00044352
264.5 0.00044408
265.5 0.00044464
266.5 0.0004452
267.5 0.00044576
268.5 0.00044632
269.5 0.00044687
270.5 0.00044743
271.5 0.00044798
272.5 0.00044853
273.5 0.00044908
274.5 0.00044963
275.5 0.00045018
276.5 0.00045073
277.5 0.00045127
278.5 0.00045182
279.5 0.00045236
280.5 0.0004529
281.5 0.00045344
282.5 0.00045398
283.5 0.00045452
284.5 0.00045505
285.5 0.00045559
286.5 0.00045612
287.5 0.00045665
288.5 0.00045718
289.5 0.00045771
290.5 0.00045824
291.5 0.00045877
292.5 0.0004593
293.5 0.00045982
294.5 0.00046034
295.5 0.00046087
296.5 0.00046139
297.5 0.00046191
298.5 0.00046242
299.5 0.00046294
300.5 0.00046346
301.5 0.00046397
302.5 0.00046448
303.5 0.00046499
304.5 0.0004655
305.5 0.00046601
306.5 0.00046652
307.5 0.00046703
308.5 0.00046753
309.5 0.00046804
310.5 0.00046854
311.5 0.00046904
312.5 0.00046954
313.5 0.00047004
314.5 0.00047053
315.5 0.00047103
316.5 0.00047153
317.5 0.00047202
318.5 0.00047251
319.5 0.000473
320.5 0.00047349
321.5 0.00047398
322.5 0.00047447
323.5 0.00047495
324.5 0.00047544
325.5 0.00047592
326.5 0.0004764
327.5 0.00047688
328.5 0.00047736
329.5 0.00047784
330.5 0.00047831
331.5 0.00047879
332.5 0.00047926
333.5 0.00047974
334.5 0.00048021
335.5 0.00048068
336.5 0.00048115
337.5 0.00048161
338.5 0.00048208
339.5 0.00048254
340.5 0.00048301
341.5 0.00048347
342.5 0.00048393
343.5 0.00048439
344.5 0.00048485
345.5 0.00048531
346.5 0.00048576
347.5 0.00048622
348.5 0.00048667
349.5 0.00048712
350.5 0.00048757
351.5 0.00048802
352.5 0.00048847
353.5 0.00048892
354.5 0.00048936
355.5 0.0004898
356.5 0.00049025
357.5 0.00049069
358.5 0.00049113
359.5 0.00049157
360.5 0.00049201
361.5 0.00049244
362.5 0.00049288
363.5 0.00049331
364.5 0.00049374
365.5 0.00049417
366.5 0.0004946
367.5 0.00049503
368.5 0.00049546
369.5 0.00049588
370.5 0.00049631
371.5 0.00049673
372.5 0.00049715
373.5 0.00049757
374.5 0.00049799
375.5 0.00049841
376.5 0.00049883
377.5 0.00049924
378.5 0.00049966
379.5 0.00050007
380.5 0.00050048
381.5 0.00050089
382.5 0.0005013
383.5 0.00050171
384.5 0.00050212
385.5 0.00050252
386.5 0.00050292
387.5 0.00050333
388.5 0.00050373
389.5 0.00050413
390.5 0.00050453
391.5 0.00050492
392.5 0.00050532
393.5 0.00050571
394.5 0.00050611
395.5 0.0005065
396.5 0.00050689
397.5 0.00050728
398.5 0.00050767
399.5 0.00050806
400.5 0.00050844
401.5 0.00050883
402.5 0.00050921
403.5 0.00050959
404.5 0.00050997
405.5 0.00051035
406.5 0.00051073
407.5 0.0005111
408.5 0.00051148
409.5 0.00051185
410.5 0.00051223
411.5 0.0005126
412.5 0.00051297
413.5 0.00051334
414.5 0.0005137
415.5 0.00051407
416.5 0.00051443
417.5 0.0005148
418.5 0.00051516
419.5 0.00051552
420.5 0.00051588
421.5 0.00051624
422.5 0.00051659
423.5 0.00051695
424.5 0.0005173
425.5 0.00051766
426.5 0.00051801
427.5 0.00051836
428.5 0.00051871
429.5 0.00051906
430.5 0.0005194
431.5 0.00051975
432.5 0.00052009
433.5 0.00052044
434.5 0.00052078
435.5 0.00052112
436.5 0.00052146
437.5 0.00052179
438.5 0.00052213
439.5 0.00052246
440.5 0.0005228
441.5 0.00052313
442.5 0.00052346
443.5 0.00052379
444.5 0.00052412
445.5 0.00052445
446.5 0.00052477
447.5 0.0005251
448.5 0.00052542
449.5 0.00052574
450.5 0.00052606
451.5 0.00052638
452.5 0.0005267
453.5 0.00052701
454.5 0.00052733
455.5 0.00052764
456.5 0.00052796
457.5 0.00052827
458.5 0.00052858
459.5 0.00052889
460.5 0.00052919
461.5 0.0005295
462.5 0.00052981
463.5 0.00053011
464.5 0.00053041
465.5 0.00053071
466.5 0.00053101
467.5 0.00053131
468.5 0.00053161
469.5 0.0005319
470.5 0.0005322
471.5 0.00053249
472.5 0.00053278
473.5 0.00053307
474.5 0.00053336
475.5 0.00053365
476.5 0.00053394
477.5 0.00053422
478.5 0.00053451
479.5 0.00053479
480.5 0.00053507
481.5 0.00053535
482.5 0.00053563
483.5 0.00053591
484.5 0.00053618
485.5 0.00053646
486.5 0.00053673
487.5 0.000537
488.5 0.00053727
489.5 0.00053754
490.5 0.00053781
491.5 0.00053808
492.5 0.00053834
493.5 0.00053861
494.5 0.00053887
495.5 0.00053913
496.5 0.00053939
497.5 0.00053965
498.5 0.00053991
499.5 0.00054017
500.5 0.00054042
501.5 0.00054068
502.5 0.00054093
503.5 0.00054118
504.5 0.00054143
505.5 0.00054168
506.5 0.00054193
507.5 0.00054217
508.5 0.00054242
509.5 0.00054266
510.5 0.0005429
511.5 0.00054314
512.5 0.00054338
513.5 0.00054362
514.5 0.00054386
515.5 0.0005441
516.5 0.00054433
517.5 0.00054456
518.5 0.00054479
519.5 0.00054502
520.5 0.00054525
521.5 0.00054548
522.5 0.00054571
523.5 0.00054593
524.5 0.00054616
525.5 0.00054638
526.5 0.0005466
527.5 0.00054682
528.5 0.00054704
529.5 0.00054726
530.5 0.00054747
531.5 0.00054769
532.5 0.0005479
533.5 0.00054811
534.5 0.00054832
535.5 0.00054853
536.5 0.00054874
537.5 0.00054895
538.5 0.00054915
539.5 0.00054936
540.5 0.00054956
541.5 0.00054976
542.5 0.00054996
543.5 0.00055016
544.5 0.00055036
545.5 0.00055055
546.5 0.00055075
547.5 0.00055094
548.5 0.00055113
549.5 0.00055132
550.5 0.00055151
551.5 0.0005517
552.5 0.00055189
553.5 0.00055207
554.5 0.00055226
555.5 0.00055244
556.5 0.00055262
557.5 0.0005528
558.5 0.00055298
559.5 0.00055316
560.5 0.00055334
561.5 0.00055351
562.5 0.00055368
563.5 0.00055386
564.5 0.00055403
565.5 0.0005542
566.5 0.00055437
567.5 0.00055453
568.5 0.0005547
569.5 0.00055486
570.5 0.00055503
571.5 0.00055519
572.5 0.00055535
573.5 0.00055551
574.5 0.00055566
575.5 0.00055582
576.5 0.00055598
577.5 0.00055613
578.5 0.00055628
579.5 0.00055643
580.5 0.00055658
581.5 0.00055673
582.5 0.00055688
583.5 0.00055702
584.5 0.00055717
585.5 0.00055731
586.5 0.00055745
587.5 0.00055759
588.5 0.00055773
589.5 0.00055787
590.5 0.000558
591.5 0.00055814
592.5 0.00055827
593.5 0.0005584
594.5 0.00055853
595.5 0.00055866
596.5 0.00055879
597.5 0.00055892
598.5 0.00055904
599.5 0.00055917
600.5 0.00055929
601.5 0.00055941
602.5 0.00055953
603.5 0.00055965
604.5 0.00055976
605.5 0.00055988
606.5 0.00055999
607.5 0.0005601
608.5 0.00056022
609.5 0.00056033
610.5 0.00056043
611.5 0.00056054
612.5 0.00056065
613.5 0.00056075
614.5 0.00056085
615.5 0.00056095
616.5 0.00056105
617.5 0.00056115
618.5 0.00056125
619.5 0.00056135
620.5 0.00056144
621.5 0.00056153
622.5 0.00056162
623.5 0.00056171
624.5 0.0005618
625.5 0.00056189
626.5 0.00056197
627.5 0.00056206
628.5 0.00056214
629.5 0.00056222
630.5 0.0005623
631.5 0.00056238
632.5 0.00056246
633.5 0.00056253
634.5 0.0005626
635.5 0.00056268
636.5 0.00056275
637.5 0.00056282
638.5 0.00056288
639.5 0.00056295
640.5 0.00056301
641.5 0.00056308
642.5 0.00056314
643.5 0.0005632
644.5 0.00056326
645.5 0.00056331
646.5 0.00056337
647.5 0.00056342
648.5 0.00056347
649.5 0.00056352
650.5 0.00056357
651.5 0.00056362
652.5 0.00056366
653.5 0.0005637
654.5 0.00056375
655.5 0.00056379
656.5 0.00056382
657.5 0.00056386
658.5 0.00056389
659.5 0.00056393
660.5 0.00056396
661.5 0.00056399
662.5 0.00056401
663.5 0.00056404
664.5 0.00056406
665.5 0.00056408
666.5 0.0005641
667.5 0.00056412
668.5 0.00056414
669.5 0.00056415
670.5 0.00056416
671.5 0.00056417
672.5 0.00056418
673.5 0.00056418
674.5 0.00056419
675.5 0.00056419
676.5 0.00056418
677.5 0.00056418
678.5 0.00056417
679.5 0.00056416
680.5 0.00056415
681.5 0.00056414
682.5 0.00056412
683.5 0.0005641
684.5 0.00056408
685.5 0.00056406
686.5 0.00056403
687.5 0.000564
688.5 0.00056397
689.5 0.00056393
690.5 0.00056389
691.5 0.00056385
692.5 0.0005638
693.5 0.00056375
694.5 0.0005637
695.5 0.00056364
696.5 0.00056358
697.5 0.00056352
698.5 0.00056345
699.5 0.00056338
700.5 0.0005633
701.5 0.00056322
702.5 0.00056313
703.5 0.00056304
704.5 0.00056294
705.5 0.00056284
706.5 0.00056274
707.5 0.00056262
708.5 0.00056251
709.5 0.00056238
710.5 0.00056225
711.5 0.00056211
712.5 0.00056197
713.5 0.00056182
714.5 0.00056166
715.5 0.00056149
716.5 0.00056131
717.5 0.00056113
718.5 0.00056093
719.5 0.00056073
720.5 0.00056051
721.5 0.00056029
722.5 0.00056005
723.5 0.00055981
724.5 0.00055952
725.5 0.00055923
726.5 0.00055892
727.5 0.00055861
728.5 0.00055829
729.5 0.00055796
730.5 0.00055762
731.5 0.00055727
732.5 0.00055692
733.5 0.00055655
734.5 0.00055618
735.5 0.0005558
736.5 0.00055541
737.5 0.00055501
738.5 0.0005546
739.5 0.00055419
740.5 0.00055377
741.5 0.00055335
742.5 0.00055292
743.5 0.00055248
744.5 0.00055203
745.5 0.00055159
746.5 0.00055113
747.5 0.00055068
748.5 0.00055022
749.5 0.00054975
750.5 0.00054928
751.5 0.00054882
752.5 0.00054835
753.5 0.00054787
754.5 0.0005474
755.5 0.00054693
756.5 0.00054645
757.5 0.00054598
758.5 0.00054551
759.5 0.00054504
760.5 0.00054458
761.5 0.00054411
762.5 0.00054365
763.5 0.0005432
764.5 0.00054274
765.5 0.00054229
766.5 0.00054185
767.5 0.00054141
768.5 0.00054098
769.5 0.00054055
770.5 0.00054013
771.5 0.00053971
772.5 0.0005393
773.5 0.00053889
774.5 0.00053849
775.5 0.0005381
776.5 0.00053771
777.5 0.00053733
778.5 0.00053696
779.5 0.00053659
780.5 0.00053623
781.5 0.00053588
782.5 0.00053553
783.5 0.00053519
784.5 0.00053485
785.5 0.00053452
786.5 0.00053419
787.5 0.00053387
788.5 0.00053356
789.5 0.00053325
790.5 0.00053294
791.5 0.00053264
792.5 0.00053235
793.5 0.00053206
794.5 0.00053177
795.5 0.00053149
796.5 0.00053121
797.5 0.00053093
798.5 0.00053066
799.5 0.00053039
800.5 0.00053012
801.5 0.00052986
802.5 0.0005296
803.5 0.00052934
804.5 0.00052908
805.5 0.00052882
806.5 0.00052857
807.5 0.00052831
808.5 0.00052806
809.5 0.00052781
810.5 0.00052756
811.5 0.00052731
812.5 0.00052706
813.5 0.00052681
814.5 0.00052657
815.5 0.00052632
816.5 0.00052607
817.5 0.00052582
818.5 0.00052557
819.5 0.00052532
820.5 0.00052507
821.5 0.00052482
822.5 0.00052457
823.5 0.00052432
824.5 0.00052407
825.5 0.00052381
826.5 0.00052356
827.5 0.00052331
828.5 0.00052305
829.5 0.00052279
830.5 0.00052254
831.5 0.00052228
832.5 0.00052202
833.5 0.00052176
834.5 0.0005215
835.5 0.00052124
836.5 0.00052098
837.5 0.00052072
838.5 0.00052045
839.5 0.00052019
840.5 0.00051993
841.5 0.00051966
842.5 0.0005194
843.5 0.00051913
844.5 0.00051886
845.5 0.00051859
846.5 0.00051833
847.5 0.00051806
848.5 0.00051779
849.5 0.00051751
850.5 0.00051724
851.5 0.00051697
852.5 0.0005167
853.5 0.00051642
854.5 0.00051615
855.5 0.00051588
856.5 0.0005156
857.5 0.00051532
858.5 0.00051505
859.5 0.00051477
860.5 0.00051449
861.5 0.00051421
862.5 0.00051393
863.5 0.00051365
864.5 0.00051337
865.5 0.00051309
866.5 0.00051281
867.5 0.00051252
868.5 0.00051224
869.5 0.00051195
870.5 0.00051167
871.5 0.00051138
872.5 0.0005111
873.5 0.00051081
874.5 0.00051052
875.5 0.00051023
876.5 0.00050995
877.5 0.00050966
878.5 0.00050937
879.5 0.00050908
880.5 0.00050878
881.5 0.00050849
882.5 0.0005082
883.5 0.00050791
884.5 0.00050761
885.5 0.00050732
886.5 0.00050702
887.5 0.00050673
888.5 0.00050643
889.5 0.00050613
890.5 0.00050584
891.5 0.00050554
892.5 0.00050524
893.5 0.00050494
894.5 0.00050464
895.5 0.00050434
896.5 0.00050404
897.5 0.00050374
898.5 0.00050344
899.5 0.00050313
900.5 0.00050283
901.5 0.00050253
902.5 0.00050222
903.5 0.00050192
904.5 0.00050161
905.5 0.00050131
906.5 0.000501
907.5 0.00050069
908.5 0.00050038
909.5 0.00050008
910.5 0.00049977
911.5 0.00049946
912.5 0.00049915
913.5 0.00049884
914.5 0.00049853
915.5 0.00049822
916.5 0.0004979
917.5 0.00049759
918.5 0.00049728
919.5 0.00049696
920.5 0.00049665
921.5 0.00049633
922.5 0.00049602
923.5 0.0004957
924.5 0.00049539
925.5 0.00049507
926.5 0.00049475
927.5 0.00049444
928.5 0.00049412
929.5 0.0004938
930.5 0.00049348
931.5 0.00049316
932.5 0.00049284
933.5 0.00049252
934.5 0.0004922
935.5 0.00049188
936.5 0.00049155
937.5 0.00049123
938.5 0.00049091
939.5 0.00049058
940.5 0.00049026
941.5 0.00048994
942.5 0.00048961
943.5 0.00048928
944.5 0.00048896
945.5 0.00048863
946.5 0.0004883
947.5 0.00048798
948.5 0.00048765
949.5 0.00048732
950.5 0.00048699
951.5 0.00048666
952.5 0.00048633
953.5 0.000486
954.5 0.00048567
955.5 0.00048534
956.5 0.00048501
957.5 0.00048468
958.5 0.00048435
959.5 0.00048401
960.5 0.00048368
961.5 0.00048335
962.5 0.00048301
963.5 0.00048268
964.5 0.00048234
965.5 0.00048201
966.5 0.00048167
967.5 0.00048134
968.5 0.000481
969.5 0.00048066
970.5 0.00048033
971.5 0.00047999
972.5 0.00047965
973.5 0.00047931
974.5 0.00047897
975.5 0.00047863
976.5 0.0004783
977.5 0.00047796
978.5 0.00047762
979.5 0.00047728
980.5 0.00047693
981.5 0.00047659
982.5 0.00047625
983.5 0.00047591
984.5 0.00047557
985.5 0.00047523
986.5 0.00047488
987.5 0.00047454
988.5 0.0004742
989.5 0.00047386
990.5 0.00047351
991.5 0.00047317
992.5 0.00047282
993.5 0.00047248
994.5 0.00047214
995.5 0.00047179
996.5 0.00047145
997.5 0.0004711
998.5 0.00047075
999.5 0.00047041
1000.5 0.00047006
1001.5 0.00046972
1002.5 0.00046937
1003.5 0.00046902
1004.5 0.00046868
1005.5 0.00046833
1006.5 0.00046798
1007.5 0.00046764
1008.5 0.00046729
1009.5 0.00046694
1010.5 0.0004666
1011.5 0.00046625
1012.5 0.0004659
1013.5 0.00046555
1014.5 0.0004652
1015.5 0.00046486
1016.5 0.00046451
1017.5 0.00046416
1018.5 0.00046381
1019.5 0.00046346
1020.5 0.00046312
1021.5 0.00046277
1022.5 0.00046242
1023.5 0.00046207
1024.5 0.00046172
1025.5 0.00046138
1026.5 0.00046103
1027.5 0.00046068
1028.5 0.00046033
1029.5 0.00045999
1030.5 0.00045964
1031.5 0.00045929
1032.5 0.00045894
1033.5 0.0004586
1034.5 0.00045825
1035.5 0.0004579
1036.5 0.00045756
1037.5 0.00045721
1038.5 0.00045687
1039.5 0.00045652
1040.5 0.00045617
1041.5 0.00045583
1042.5 0.00045549
1043.5 0.00045514
1044.5 0.0004548
1045.5 0.00045445
1046.5 0.00045411
1047.5 0.00045377
1048.5 0.00045343
1049.5 0.00045308
1050.5 0.00045274
1051.5 0.0004524
1052.5 0.00045206
1053.5 0.00045172
1054.5 0.00045139
1055.5 0.00045105
1056.5 0.00045071
1057.5 0.00045037
1058.5 0.00045004
1059.5 0.0004497
1060.5 0.00044937
1061.5 0.00044904
1062.5 0.00044871
1063.5 0.00044837
1064.5 0.00044804
1065.5 0.00044772
1066.5 0.00044739
1067.5 0.00044706
1068.5 0.00044674
1069.5 0.00044641
1070.5 0.00044609
1071.5 0.00044577
1072.5 0.00044545
1073.5 0.00044513
1074.5 0.00044482
1075.5 0.0004445
1076.5 0.00044419
1077.5 0.00044388
1078.5 0.00044357
1079.5 0.00044326
1080.5 0.00044296
1081.5 0.00044265
1082.5 0.00044235
1083.5 0.00044205
1084.5 0.00044176
1085.5 0.00044146
1086.5 0.00044117
1087.5 0.00044088
1088.5 0.0004406
1089.5 0.00044031
1090.5 0.00044003
1091.5 0.00043976
1092.5 0.00043948
1093.5 0.00043921
1094.5 0.00043894
1095.5 0.00043868
1096.5 0.00043842
1097.5 0.00043816
1098.5 0.00043791
1099.5 0.00043766
1100.5 0.00043741
1101.5 0.00043717
1102.5 0.00043694
1103.5 0.0004367
1104.5 0.00043648
1105.5 0.00043625
1106.5 0.00043603
1107.5 0.00043582
1108.5 0.00043561
1109.5 0.0004354
1110.5 0.0004352
1111.5 0.000435
1112.5 0.00043481
1113.5 0.00043463
1114.5 0.00043445
1115.5 0.00043427
1116.5 0.0004341
1117.5 0.00043393
1118.5 0.00043376
1119.5 0.00043361
1120.5 0.00043345
1121.5 0.0004333
1122.5 0.00043315
1123.5 0.00043301
1124.5 0.00043287
1125.5 0.00043273
1126.5 0.00043259
1127.5 0.00043246
1128.5 0.00043232
1129.5 0.00043219
1130.5 0.00043206
1131.5 0.00043192
1132.5 0.00043179
1133.5 0.00043165
1134.5 0.00043151
1135.5 0.00043137
1136.5 0.00043122
1137.5 0.00043107
1138.5 0.00043091
1139.5 0.00043074
1140.5 0.00043057
1141.5 0.00043038
1142.5 0.00043019
1143.5 0.00042999
1144.5 0.00042978
1145.5 0.00042955
1146.5 0.00042932
1147.5 0.00042907
1148.5 0.00042881
1149.5 0.00042853
1150.5 0.00042824
1151.5 0.00042794
1152.5 0.00042763
1153.5 0.00042729
1154.5 0.00042695
1155.5 0.00042659
1156.5 0.00042622
1157.5 0.00042583
1158.5 0.00042544
1159.5 0.00042503
1160.5 0.00042461
1161.5 0.00042417
1162.5 0.00042373
1163.5 0.00042328
1164.5 0.00042281
1165.5 0.00042234
1166.5 0.00042187
1167.5 0.00042138
1168.5 0.00042089
1169.5 0.00042039
1170.5 0.00041989
1171.5 0.00041938
1172.5 0.00041887
1173.5 0.00041836
1174.5 0.00041784
1175.5 0.00041732
1176.5 0.0004168
1177.5 0.00041628
1178.5 0.00041576
1179.5 0.00041523
1180.5 0.0004147
1181.5 0.00041418
1182.5 0.00041365
1183.5 0.00041312
1184.5 0.0004126
1185.5 0.00041207
1186.5 0.00041154
1187.5 0.00041102
1188.5 0.00041049
1189.5 0.00040996
1190.5 0.00040944
1191.5 0.00040891
1192.5 0.00040839
1193.5 0.00040786
1194.5 0.00040734
1195.5 0.00040682
1196.5 0.00040629
1197.5 0.00040577
1198.5 0.00040525
1199.5 0.00040472
1200.5 0.0004042
1201.5 0.00040368
1202.5 0.00040316
1203.5 0.00040264
1204.5 0.00040212
1205.5 0.0004016
1206.5 0.00040108
1207.5 0.00040056
1208.5 0.00040005
1209.5 0.00039953
1210.5 0.00039901
1211.5 0.0003985
1212.5 0.00039798
1213.5 0.00039746
1214.5 0.00039695
1215.5 0.00039643
1216.5 0.00039592
1217.5 0.0003954
1218.5 0.00039489
1219.5 0.00039438
1220.5 0.00039387
1221.5 0.00039335
1222.5 0.00039284
1223.5 0.00039233
1224.5 0.00039182
1225.5 0.00039131
1226.5 0.0003908
1227.5 0.00039029
1228.5 0.00038978
1229.5 0.00038927
1230.5 0.00038876
1231.5 0.00038826
1232.5 0.00038775
1233.5 0.00038724
1234.5 0.00038674
1235.5 0.00038623
1236.5 0.00038572
1237.5 0.00038522
1238.5 0.00038471
1239.5 0.00038421
1240.5 0.00038371
1241.5 0.0003832
1242.5 0.0003827
1243.5 0.0003822
1244.5 0.0003817
1245.5 0.0003812
1246.5 0.0003807
1247.5 0.0003802
1248.5 0.0003797
1249.5 0.0003792
1250.5 0.0003787
1251.5 0.0003782
1252.5 0.0003777
1253.5 0.00037721
1254.5 0.00037671
1255.5 0.00037621
1256.5 0.00037572
1257.5 0.00037522
1258.5 0.00037473
1259.5 0.00037423
1260.5 0.00037374
1261.5 0.00037324
1262.5 0.00037275
1263.5 0.00037226
1264.5 0.00037177
1265.5 0.00037128
1266.5 0.00037078
1267.5 0.00037029
1268.5 0.0003698
1269.5 0.00036931
1270.5 0.00036882
1271.5 0.00036834
1272.5 0.00036785
1273.5 0.00036736
1274.5 0.00036687
1275.5 0.00036639
1276.5 0.0003659
1277.5 0.00036542
1278.5 0.00036493
1279.5 0.00036445
1280.5 0.00036396
1281.5 0.00036348
1282.5 0.00036299
1283.5 0.00036251
1284.5 0.00036203
1285.5 0.00036155
1286.5 0.00036107
1287.5 0.00036059
1288.5 0.00036011
1289.5 0.00035963
1290.5 0.00035915
1291.5 0.00035867
1292.5 0.00035819
1293.5 0.00035771
1294.5 0.00035724
1295.5 0.00035676
1296.5 0.00035628
1297.5 0.00035581
1298.5 0.00035533
1299.5 0.00035486
1300.5 0.00035438
1301.5 0.00035391
1302.5 0.00035344
1303.5 0.00035296
1304.5 0.00035249
1305.5 0.00035202
1306.5 0.00035155
1307.5 0.00035108
1308.5 0.00035061
1309.5 0.00035014
1310.5 0.00034967
1311.5 0.0003492
1312.5 0.00034873
1313.5 0.00034827
1314.5 0.0003478
1315.5 0.00034733
1316.5 0.00034687
1317.5 0.0003464
1318.5 0.00034594
1319.5 0.00034547
1320.5 0.00034501
1321.5 0.00034455
1322.5 0.00034408
1323.5 0.00034362
1324.5 0.00034316
1325.5 0.0003427
1326.5 0.00034224
1327.5 0.00034178
1328.5 0.00034132
1329.5 0.00034086
1330.5 0.0003404
1331.5 0.00033994
1332.5 0.00033948
1333.5 0.00033903
1334.5 0.00033857
1335.5 0.00033811
1336.5 0.00033766
1337.5 0.0003372
1338.5 0.00033675
1339.5 0.00033629
1340.5 0.00033584
1341.5 0.00033539
1342.5 0.00033494
1343.5 0.00033448
1344.5 0.00033403
1345.5 0.00033358
1346.5 0.00033313
1347.5 0.00033268
1348.5 0.00033223
1349.5 0.00033178
1350.5 0.00033133
1351.5 0.00033089
1352.5 0.00033044
1353.5 0.00032999
1354.5 0.00032955
1355.5 0.0003291
1356.5 0.00032866
1357.5 0.00032821
1358.5 0.00032777
1359.5 0.00032732
1360.5 0.00032688
1361.5 0.00032644
1362.5 0.000326
1363.5 0.00032556
1364.5 0.00032512
1365.5 0.00032468
1366.5 0.00032424
1367.5 0.0003238
1368.5 0.00032336
1369.5 0.00032292
1370.5 0.00032248
1371.5 0.00032204
1372.5 0.00032161
1373.5 0.00032117
1374.5 0.00032074
1375.5 0.0003203
1376.5 0.00031987
1377.5 0.00031943
1378.5 0.000319
1379.5 0.00031857
1380.5 0.00031813
1381.5 0.0003177
1382.5 0.00031727
1383.5 0.00031684
1384.5 0.00031641
1385.5 0.00031598
1386.5 0.00031555
1387.5 0.00031512
1388.5 0.0003147
1389.5 0.00031427
1390.5 0.00031384
1391.5 0.00031341
1392.5 0.00031299
1393.5 0.00031256
1394.5 0.00031214
1395.5 0.00031171
1396.5 0.00031129
1397.5 0.00031087
1398.5 0.00031044
1399.5 0.00031002
1400.5 0.0003096
1401.5 0.00030918
1402.5 0.00030876
1403.5 0.00030834
1404.5 0.00030792
1405.5 0.0003075
1406.5 0.00030708
1407.5 0.00030666
1408.5 0.00030625
1409.5 0.00030583
1410.5 0.00030541
1411.5 0.000305
1412.5 0.00030458
1413.5 0.00030417
1414.5 0.00030375
1415.5 0.00030334
1416.5 0.00030293
1417.5 0.00030251
1418.5 0.0003021
1419.5 0.00030169
1420.5 0.00030128
1421.5 0.00030087
1422.5 0.00030046
1423.5 0.00030005
1424.5 0.00029964
1425.5 0.00029923
1426.5 0.00029883
1427.5 0.00029842
1428.5 0.00029801
1429.5 0.00029761
1430.5 0.0002972
1431.5 0.00029679
1432.5 0.00029639
1433.5 0.00029599
1434.5 0.00029558
1435.5 0.00029518
1436.5 0.00029478
1437.5 0.00029438
1438.5 0.00029397
1439.5 0.00029357
1440.5 0.00029317
1441.5 0.00029277
1442.5 0.00029237
1443.5 0.00029198
1444.5 0.00029158
1445.5 0.00029118
1446.5 0.00029078
1447.5 0.00029039
1448.5 0.00028999
1449.5 0.0002896
1450.5 0.0002892
1451.5 0.00028881
1452.5 0.00028841
1453.5 0.00028802
1454.5 0.00028763
1455.5 0.00028723
1456.5 0.00028684
1457.5 0.00028645
1458.5 0.00028606
1459.5 0.00028567
1460.5 0.00028528
1461.5 0.00028489
1462.5 0.0002845
1463.5 0.00028412
1464.5 0.00028373
1465.5 0.00028334
1466.5 0.00028296
1467.5 0.00028257
1468.5 0.00028218
1469.5 0.0002818
1470.5 0.00028142
1471.5 0.00028103
1472.5 0.00028065
1473.5 0.00028027
1474.5 0.00027988
1475.5 0.0002795
1476.5 0.00027912
1477.5 0.00027874
1478.5 0.00027836
1479.5 0.00027798
1480.5 0.0002776
1481.5 0.00027722
1482.5 0.00027685
1483.5 0.00027647
1484.5 0.00027609
1485.5 0.00027572
1486.5 0.00027534
1487.5 0.00027497
1488.5 0.00027459
1489.5 0.00027422
1490.5 0.00027384
1491.5 0.00027347
1492.5 0.0002731
1493.5 0.00027273
1494.5 0.00027235
1495.5 0.00027198
1496.5 0.00027161
1497.5 0.00027124
1498.5 0.00027087
1499.5 0.0002705
1500.5 0.00027014
1501.5 0.00026977
1502.5 0.0002694
1503.5 0.00026903
1504.5 0.00026867
1505.5 0.0002683
1506.5 0.00026794
1507.5 0.00026757
1508.5 0.00026721
1509.5 0.00026685
1510.5 0.00026648
1511.5 0.00026612
1512.5 0.00026576
1513.5 0.0002654
1514.5 0.00026504
1515.5 0.00026468
1516.5 0.00026432
1517.5 0.00026396
1518.5 0.0002636
1519.5 0.00026324
1520.5 0.00026288
1521.5 0.00026252
1522.5 0.00026217
1523.5 0.00026181
1524.5 0.00026146
1525.5 0.0002611
1526.5 0.00026075
1527.5 0.00026039
1528.5 0.00026004
1529.5 0.00025969
1530.5 0.00025933
1531.5 0.00025898
1532.5 0.00025863
1533.5 0.00025828
1534.5 0.00025793
1535.5 0.00025758
1536.5 0.00025723
1537.5 0.00025688
1538.5 0.00025653
1539.5 0.00025618
1540.5 0.00025584
1541.5 0.00025549
1542.5 0.00025514
1543.5 0.0002548
1544.5 0.00025445
1545.5 0.00025411
1546.5 0.00025376
1547.5 0.00025342
1548.5 0.00025308
1549.5 0.00025274
1550.5 0.00025239
1551.5 0.00025205
1552.5 0.00025171
1553.5 0.00025137
1554.5 0.00025103
1555.5 0.00025069
1556.5 0.00025035
1557.5 0.00025001
1558.5 0.00024968
1559.5 0.00024934
1560.5 0.000249
1561.5 0.00024866
1562.5 0.00024833
1563.5 0.00024799
1564.5 0.00024766
1565.5 0.00024732
1566.5 0.00024699
1567.5 0.00024666
1568.5 0.00024632
1569.5 0.00024599
1570.5 0.00024566
1571.5 0.00024533
1572.5 0.000245
1573.5 0.00024467
1574.5 0.00024434
1575.5 0.00024401
1576.5 0.00024368
1577.5 0.00024335
1578.5 0.00024303
1579.5 0.0002427
1580.5 0.00024237
1581.5 0.00024205
1582.5 0.00024172
1583.5 0.0002414
1584.5 0.00024107
1585.5 0.00024075
1586.5 0.00024042
1587.5 0.0002401
1588.5 0.00023978
1589.5 0.00023946
1590.5 0.00023913
1591.5 0.00023881
1592.5 0.00023849
1593.5 0.00023817
1594.5 0.00023785
1595.5 0.00023753
1596.5 0.00023722
1597.5 0.0002369
1598.5 0.00023658
1599.5 0.00023626
1600.5 0.00023595
1601.5 0.00023563
1602.5 0.00023532
1603.5 0.000235
1604.5 0.00023469
1605.5 0.00023437
1606.5 0.00023406
1607.5 0.00023375
1608.5 0.00023343
1609.5 0.00023312
1610.5 0.00023281
1611.5 0.0002325
1612.5 0.00023219
1613.5 0.00023188
1614.5 0.00023157
1615.5 0.00023126
1616.5 0.00023095
1617.5 0.00023065
1618.5 0.00023034
1619.5 0.00023003
1620.5 0.00022973
1621.5 0.00022942
1622.5 0.00022912
1623.5 0.00022881
1624.5 0.00022851
1625.5 0.0002282
1626.5 0.0002279
1627.5 0.0002276
1628.5 0.00022729
1629.5 0.00022699
1630.5 0.00022669
1631.5 0.00022639
1632.5 0.00022609
1633.5 0.00022579
1634.5 0.00022549
1635.5 0.00022519
1636.5 0.00022489
1637.5 0.0002246
1638.5 0.0002243
1639.5 0.000224
1640.5 0.00022371
1641.5 0.00022341
1642.5 0.00022312
1643.5 0.00022282
1644.5 0.00022253
1645.5 0.00022223
1646.5 0.00022194
1647.5 0.00022165
1648.5 0.00022135
1649.5 0.00022106
1650.5 0.00022077
1651.5 0.00022048
1652.5 0.00022019
1653.5 0.0002199
1654.5 0.00021961
1655.5 0.00021932
1656.5 0.00021904
1657.5 0.00021875
1658.5 0.00021846
1659.5 0.00021817
1660.5 0.00021789
1661.5 0.0002176
1662.5 0.00021732
1663.5 0.00021703
1664.5 0.00021675
1665.5 0.00021646
1666.5 0.00021618
1667.5 0.0002159
1668.5 0.00021561
1669.5 0.00021533
1670.5 0.00021505
1671.5 0.00021477
1672.5 0.00021449
1673.5 0.00021421
1674.5 0.00021393
1675.5 0.00021365
1676.5 0.00021337
1677.5 0.0002131
1678.5 0.00021282
1679.5 0.00021254
1680.5 0.00021227
1681.5 0.00021199
1682.5 0.00021171
1683.5 0.00021144
1684.5 0.00021116
1685.5 0.00021089
1686.5 0.00021062
1687.5 0.00021034
1688.5 0.00021007
1689.5 0.0002098
1690.5 0.00020953
1691.5 0.00020926
1692.5 0.00020899
1693.5 0.00020872
1694.5 0.00020845
1695.5 0.00020818
1696.5 0.00020791
1697.5 0.00020764
1698.5 0.00020737
1699.5 0.00020711
1700.5 0.00020684
1701.5 0.00020658
1702.5 0.00020631
1703.5 0.00020604
1704.5 0.00020578
1705.5 0.00020552
1706.5 0.00020525
1707.5 0.00020499
1708.5 0.00020473
1709.5 0.00020446
1710.5 0.0002042
1711.5 0.00020394
1712.5 0.00020368
1713.5 0.00020342
1714.5 0.00020316
1715.5 0.0002029
1716.5 0.00020264
1717.5 0.00020238
1718.5 0.00020213
1719.5 0.00020187
1720.5 0.00020161
1721.5 0.00020136
1722.5 0.0002011
1723.5 0.00020084
1724.5 0.00020059
1725.5 0.00020033
1726.5 0.00020008
1727.5 0.00019983
1728.5 0.00019957
1729.5 0.00019932
1730.5 0.00019907
1731.5 0.00019882
1732.5 0.00019857
1733.5 0.00019832
1734.5 0.00019807
1735.5 0.00019782
1736.5 0.00019757
1737.5 0.00019732
1738.5 0.00019707
1739.5 0.00019682
1740.5 0.00019658
1741.5 0.00019633
1742.5 0.00019608
1743.5 0.00019584
1744.5 0.00019559
1745.5 0.00019535
1746.5 0.0001951
1747.5 0.00019486
1748.5 0.00019461
1749.5 0.00019437
1750.5 0.00019413
1751.5 0.00019389
1752.5 0.00019364
1753.5 0.0001934
1754.5 0.00019316
1755.5 0.00019292
1756.5 0.00019268
1757.5 0.00019244
1758.5 0.0001922
1759.5 0.00019197
1760.5 0.00019173
1761.5 0.00019149
1762.5 0.00019125
1763.5 0.00019102
1764.5 0.00019078
1765.5 0.00019055
1766.5 0.00019031
1767.5 0.00019008
1768.5 0.00018984
1769.5 0.00018961
1770.5 0.00018937
1771.5 0.00018914
1772.5 0.00018891
1773.5 0.00018868
1774.5 0.00018845
1775.5 0.00018821
1776.5 0.00018798
1777.5 0.00018775
1778.5 0.00018752
1779.5 0.00018729
1780.5 0.00018707
1781.5 0.00018684
1782.5 0.00018661
1783.5 0.00018638
1784.5 0.00018615
1785.5 0.00018593
1786.5 0.0001857
1787.5 0.00018547
1788.5 0.00018525
1789.5 0.00018502
1790.5 0.0001848
1791.5 0.00018458
1792.5 0.00018435
1793.5 0.00018413
1794.5 0.00018391
1795.5 0.00018368
1796.5 0.00018346
1797.5 0.00018324
1798.5 0.00018302
1799.5 0.0001828
1800.5 0.00018258
1801.5 0.00018236
1802.5 0.00018214
1803.5 0.00018192
1804.5 0.0001817
1805.5 0.00018148
1806.5 0.00018126
1807.5 0.00018105
1808.5 0.00018083
1809.5 0.00018061
1810.5 0.0001804
1811.5 0.00018018
1812.5 0.00017997
1813.5 0.00017975
1814.5 0.00017954
1815.5 0.00017932
1816.5 0.00017911
1817.5 0.0001789
1818.5 0.00017868
1819.5 0.00017847
1820.5 0.00017826
1821.5 0.00017805
1822.5 0.00017784
1823.5 0.00017762
1824.5 0.00017741
1825.5 0.0001772
1826.5 0.00017699
1827.5 0.00017679
1828.5 0.00017658
1829.5 0.00017637
1830.5 0.00017616
1831.5 0.00017595
1832.5 0.00017575
1833.5 0.00017554
1834.5 0.00017533
1835.5 0.00017513
1836.5 0.00017492
1837.5 0.00017471
1838.5 0.00017451
1839.5 0.00017431
1840.5 0.0001741
1841.5 0.0001739
1842.5 0.00017369
1843.5 0.00017349
1844.5 0.00017329
1845.5 0.00017309
1846.5 0.00017288
1847.5 0.00017268
1848.5 0.00017248
1849.5 0.00017228
1850.5 0.00017208
1851.5 0.00017188
1852.5 0.00017168
1853.5 0.00017148
1854.5 0.00017128
1855.5 0.00017109
1856.5 0.00017089
1857.5 0.00017069
1858.5 0.00017049
1859.5 0.0001703
1860.5 0.0001701
1861.5 0.0001699
1862.5 0.00016971
1863.5 0.00016951
1864.5 0.00016932
1865.5 0.00016912
1866.5 0.00016893
1867.5 0.00016873
1868.5 0.00016854
1869.5 0.00016835
1870.5 0.00016815
1871.5 0.00016796
1872.5 0.00016777
1873.5 0.00016758
1874.5 0.00016739
1875.5 0.0001672
1876.5 0.000167
1877.5 0.00016681
1878.5 0.00016662
1879.5 0.00016643
1880.5 0.00016625
1881.5 0.00016606
1882.5 0.00016587
1883.5 0.00016568
1884.5 0.00016549
1885.5 0.0001653
1886.5 0.00016512
1887.5 0.00016493
1888.5 0.00016474
1889.5 0.00016456
1890.5 0.00016437
1891.5 0.00016419
1892.5 0.000164
1893.5 0.00016382
1894.5 0.00016363
1895.5 0.00016345
1896.5 0.00016327
1897.5 0.00016308
1898.5 0.0001629
1899.5 0.00016272
1900.5 0.00016253
1901.5 0.00016235
1902.5 0.00016217
1903.5 0.00016199
1904.5 0.00016181
1905.5 0.00016163
1906.5 0.00016145
1907.5 0.00016127
1908.5 0.00016109
1909.5 0.00016091
1910.5 0.00016073
1911.5 0.00016055
1912.5 0.00016037
1913.5 0.00016019
1914.5 0.00016002
1915.5 0.00015984
1916.5 0.00015966
1917.5 0.00015949
1918.5 0.00015931
1919.5 0.00015913
1920.5 0.00015896
1921.5 0.00015878
1922.5 0.00015861
1923.5 0.00015843
1924.5 0.00015826
1925.5 0.00015809
1926.5 0.00015791
1927.5 0.00015774
1928.5 0.00015756
1929.5 0.00015739
1930.5 0.00015722
1931.5 0.00015705
1932.5 0.00015688
1933.5 0.0001567
1934.5 0.00015653
1935.5 0.00015636
1936.5 0.00015619
1937.5 0.00015602
1938.5 0.00015585
1939.5 0.00015568
1940.5 0.00015551
1941.5 0.00015534
1942.5 0.00015517
1943.5 0.00015501
1944.5 0.00015484
1945.5 0.00015467
1946.5 0.0001545
1947.5 0.00015434
1948.5 0.00015417
1949.5 0.000154
1950.5 0.00015384
1951.5 0.00015367
1952.5 0.0001535
1953.5 0.00015334
1954.5 0.00015317
1955.5 0.00015301
1956.5 0.00015285
1957.5 0.00015268
1958.5 0.00015252
1959.5 0.00015235
1960.5 0.00015219
1961.5 0.00015203
1962.5 0.00015186
1963.5 0.0001517
1964.5 0.00015154
1965.5 0.00015138
1966.5 0.00015122
1967.5 0.00015106
1968.5 0.00015089
1969.5 0.00015073
1970.5 0.00015057
1971.5 0.00015041
1972.5 0.00015025
1973.5 0.00015009
1974.5 0.00014993
1975.5 0.00014978
1976.5 0.00014962
1977.5 0.00014946
1978.5 0.0001493
1979.5 0.00014914
1980.5 0.00014898
1981.5 0.00014883
1982.5 0.00014867
1983.5 0.00014851
1984.5 0.00014836
1985.5 0.0001482
1986.5 0.00014804
1987.5 0.00014789
1988.5 0.00014773
1989.5 0.00014758
1990.5 0.00014742
1991.5 0.00014727
1992.5 0.00014711
1993.5 0.00014696
1994.5 0.00014681
1995.5 0.00014665
1996.5 0.0001465
1997.5 0.00014635
1998.5 0.00014619
1999.5 0.00014604
2000.5 0.00014589


==> anc/CDMSlite_LIP_100_BetaGamma_3.1_Isotropic.txt <==
Energy-deposition(eV) probability-density
99.5 0.00035949
100.5 0.00035984
101.5 0.00036019
102.5 0.00036054
103.5 0.00036089
104.5 0.00036124
105.5 0.00036159
106.5 0.00036194
107.5 0.00036228
108.5 0.00036263
109.5 0.00036297
110.5 0.00036332
111.5 0.00036366
112.5 0.00036401
113.5 0.00036435
114.5 0.00036469
115.5 0.00036503
116.5 0.00036537
117.5 0.00036571
118.5 0.00036605
119.5 0.00036639
120.5 0.00036673
121.5 0.00036707
122.5 0.00036741
123.5 0.00036774
124.5 0.00036808
125.5 0.00036841
126.5 0.00036875
127.5 0.00036908
128.5 0.00036942
129.5 0.00036975
130.5 0.00037008
131.5 0.00037041
132.5 0.00037074
133.5 0.00037107
134.5 0.0003714
135.5 0.00037173
136.5 0.00037206
137.5 0.00037239
138.5 0.00037272
139.5 0.00037304
140.5 0.00037337
141.5 0.00037369
142.5 0.00037402
143.5 0.00037434
144.5 0.00037466
145.5 0.00037499
146.5 0.00037531
147.5 0.00037563
148.5 0.00037595
149.5 0.00037627
150.5 0.00037659
151.5 0.00037691
152.5 0.00037723
153.5 0.00037754
154.5 0.00037786
155.5 0.00037818
156.5 0.00037849
157.5 0.00037881
158.5 0.00037912
159.5 0.00037944
160.5 0.00037975
161.5 0.00038006
162.5 0.00038037
163.5 0.00038068
164.5 0.00038099
165.5 0.0003813
166.5 0.00038161
167.5 0.00038192
168.5 0.00038223
169.5 0.00038254
170.5 0.00038284
171.5 0.00038315
172.5 0.00038345
173.5 0.00038376
174.5 0.00038406
175.5 0.00038437
176.5 0.00038467
177.5 0.00038497
178.5 0.00038527
179.5 0.00038557
180.5 0.00038587
181.5 0.00038617
182.5 0.00038647
183.5 0.00038677
184.5 0.00038707
185.5 0.00038737
186.5 0.00038766
187.5 0.00038796
188.5 0.00038825
189.5 0.00038855
190.5 0.00038884
191.5 0.00038913
192.5 0.00038943
193.5 0.00038972
194.5 0.00039001
195.5 0.0003903
196.5 0.00039059
197.5 0.00039088
198.5 0.00039117
199.5 0.00039146
200.5 0.00039174
201.5 0.00039203
202.5 0.00039232
203.5 0.0003926
204.5 0.00039289
205.5 0.00039317
206.5 0.00039346
207.5 0.00039374
208.5 0.00039402
209.5 0.0003943
210.5 0.00039458
211.5 0.00039486
212.5 0.00039514
213.5 0.00039542
214.5 0.0003957
215.5 0.00039598
216.5 0.00039626
217.5 0.00039653
218.5 0.00039681
219.5 0.00039709
220.5 0.00039736
221.5 0.00039763
222.5 0.00039791
223.5 0.00039818
224.5 0.00039845
225.5 0.00039872
226.5 0.00039899
227.5 0.00039926
228.5 0.00039953
229.5 0.0003998
230.5 0.00040007
231.5 0.00040034
232.5 0.00040061
233.5 0.00040087
234.5 0.00040114
235.5 0.0004014
236.5 0.00040167
237.5 0.00040193
238.5 0.0004022
239.5 0.00040246
240.5 0.00040272
241.5 0.00040298
242.5 0.00040324
243.5 0.0004035
244.5 0.00040376
245.5 0.00040402
246.5 0.00040428
247.5 0.00040454
248.5 0.00040479
249.5 0.00040505
250.5 0.0004053
251.5 0.00040556
252.5 0.00040581
253.5 0.00040607
254.5 0.00040632
255.5 0.00040657
256.5 0.00040682
257.5 0.00040708
258.5 0.00040733
259.5 0.00040758
260.5 0.00040783
261.5 0.00040807
262.5 0.00040832
263.5 0.00040857
264.5 0.00040882
265.5 0.00040906
266.5 0.00040931
267.5 0.00040955
268.5 0.0004098
269.5 0.00041004
270.5 0.00041028
271.5 0.00041052
272.5 0.00041077
273.5 0.00041101
274.5 0.00041125
275.5 0.00041149
276.5 0.00041173
277.5 0.00041196
278.5 0.0004122
279.5 0.00041244
280.5 0.00041267
281.5 0.00041291
282.5 0.00041315
283.5 0.00041338
284.5 0.00041361
285.5 0.00041385
286.5 0.00041408
287.5 0.00041431
288.5 0.00041454
289.5 0.00041477
290.5 0.000415
291.5 0.00041523
292.5 0.00041546
293.5 0.00041569
294.5 0.00041592
295.5 0.00041614
296.5 0.00041637
297.5 0.0004166
298.5 0.00041682
299.5 0.00041705
300.5 0.00041727
301.5 0.00041749
302.5 0.00041771
303.5 0.00041794
304.5 0.00041816
305.5 0.00041838
306.5 0.0004186
307.5 0.00041882
308.5 0.00041904
309.5 0.00041925
310.5 0.00041947
311.5 0.00041969
312.5 0.0004199
313.5 0.00042012
314.5 0.00042033
315.5 0.00042055
316.5 0.00042076
317.5 0.00042097
318.5 0.00042119
319.5 0.0004214
320.5 0.00042161
321.5 0.00042182
322.5 0.00042203
323.5 0.00042224
324.5 0.00042245
325.5 0.00042265
326.5 0.00042286
327.5 0.00042307
328.5 0.00042327
329.5 0.00042348
330.5 0.00042368
331.5 0.00042389
332.5 0.00042409
333.5 0.00042429
334.5 0.00042449
335.5 0.0004247
336.5 0.0004249
337.5 0.0004251
338.5 0.0004253
339.5 0.00042549
340.5 0.00042569
341.5 0.00042589
342.5 0.00042609
343.5 0.00042628
344.5 0.00042648
345.5 0.00042667
346.5 0.00042687
347.5 0.00042706
348.5 0.00042725
349.5 0.00042745
350.5 0.00042764
351.5 0.00042783
352.5 0.00042802
353.5 0.00042821
354.5 0.0004284
355.5 0.00042859
356.5 0.00042878
357.5 0.00042896
358.5 0.00042915
359.5 0.00042934
360.5 0.00042952
361.5 0.00042971
362.5 0.00042989
363.5 0.00043007
364.5 0.00043026
365.5 0.00043044
366.5 0.00043062
367.5 0.0004308
368.5 0.00043098
369.5 0.00043116
370.5 0.00043134
371.5 0.00043152
372.5 0.0004317
373.5 0.00043187
374.5 0.00043205
375.5 0.00043222
376.5 0.0004324
377.5 0.00043257
378.5 0.00043275
379.5 0.00043292
380.5 0.00043309
381.5 0.00043327
382.5 0.00043344
383.5 0.00043361
384.5 0.00043378
385.5 0.00043395
386.5 0.00043412
387.5 0.00043428
388.5 0.00043445
389.5 0.00043462
390.5 0.00043478
391.5 0.00043495
392.5 0.00043512
393.5 0.00043528
394.5 0.00043544
395.5 0.00043561
396.5 0.00043577
397.5 0.00043593
398.5 0.00043609
399.5 0.00043625
400.5 0.00043641
401.5 0.00043657
402.5 0.00043673
403.5 0.00043689
404.5 0.00043704
405.5 0.0004372
406.5 0.00043736
407.5 0.00043751
408.5 0.00043767
409.5 0.00043782
410.5 0.00043797
411.5 0.00043813
412.5 0.00043828
413.5 0.00043843
414.5 0.00043858
415.5 0.00043873
416.5 0.00043888
417.5 0.00043903
418.5 0.00043918
419.5 0.00043933
420.5 0.00043947
421.5 0.00043962
422.5 0.00043977
423.5 0.00043991
424.5 0.00044006
425.5 0.0004402
426.5 0.00044034
427.5 0.00044048
428.5 0.00044063
429.5 0.00044077
430.5 0.00044091
431.5 0.00044105
432.5 0.00044119
433.5 0.00044133
434.5 0.00044147
435.5 0.0004416
436.5 0.00044174
437.5 0.00044188
438.5 0.00044201
439.5 0.00044215
440.5 0.00044228
441.5 0.00044241
442.5 0.00044255
443.5 0.00044268
444.5 0.00044281
445.5 0.00044294
446.5 0.00044307
447.5 0.0004432
448.5 0.00044333
449.5 0.00044346
450.5 0.00044359
451.5 0.00044371
452.5 0.00044384
453.5 0.00044397
454.5 0.00044409
455.5 0.00044422
456.5 0.00044434
457.5 0.00044446
458.5 0.00044459
459.5 0.00044471
460.5 0.00044483
461.5 0.00044495
462.5 0.00044507
463.5 0.00044519
464.5 0.00044531
465.5 0.00044543
466.5 0.00044555
467.5 0.00044566
468.5 0.00044578
469.5 0.0004459
470.5 0.00044601
471.5 0.00044613
472.5 0.00044624
473.5 0.00044635
474.5 0.00044646
475.5 0.00044658
476.5 0.00044669
477.5 0.0004468
478.5 0.00044691
479.5 0.00044702
480.5 0.00044713
481.5 0.00044723
482.5 0.00044734
483.5 0.00044745
484.5 0.00044755
485.5 0.00044766
486.5 0.00044777
487.5 0.00044787
488.5 0.00044797
489.5 0.00044808
490.5 0.00044818
491.5 0.00044828
492.5 0.00044838
493.5 0.00044848
494.5 0.00044858
495.5 0.00044868
496.5 0.00044878
497.5 0.00044888
498.5 0.00044897
499.5 0.00044907
500.5 0.00044917
501.5 0.00044926
502.5 0.00044936
503.5 0.00044945
504.5 0.00044954
505.5 0.00044964
506.5 0.00044973
507.5 0.00044982
508.5 0.00044991
509.5 0.00045
510.5 0.00045009
511.5 0.00045018
512.5 0.00045027
513.5 0.00045036
514.5 0.00045044
515.5 0.00045053
516.5 0.00045061
517.5 0.0004507
518.5 0.00045078
519.5 0.00045087
520.5 0.00045095
521.5 0.00045103
522.5 0.00045111
523.5 0.0004512
524.5 0.00045128
525.5 0.00045136
526.5 0.00045144
527.5 0.00045151
528.5 0.00045159
529.5 0.00045167
530.5 0.00045175
531.5 0.00045182
532.5 0.0004519
533.5 0.00045197
534.5 0.00045205
535.5 0.00045212
536.5 0.00045219
537.5 0.00045227
538.5 0.00045234
539.5 0.00045241
540.5 0.00045248
541.5 0.00045255
542.5 0.00045262
543.5 0.00045269
544.5 0.00045275
545.5 0.00045282
546.5 0.00045289
547.5 0.00045295
548.5 0.00045302
549.5 0.00045308
550.5 0.00045315
551.5 0.00045321
552.5 0.00045327
553.5 0.00045334
554.5 0.0004534
555.5 0.00045346
556.5 0.00045352
557.5 0.00045358
558.5 0.00045364
559.5 0.00045369
560.5 0.00045375
561.5 0.00045381
562.5 0.00045387
563.5 0.00045392
564.5 0.00045398
565.5 0.00045403
566.5 0.00045408
567.5 0.00045414
568.5 0.00045419
569.5 0.00045424
570.5 0.00045429
571.5 0.00045434
572.5 0.00045439
573.5 0.00045444
574.5 0.00045449
575.5 0.00045454
576.5 0.00045459
577.5 0.00045463
578.5 0.00045468
579.5 0.00045472
580.5 0.00045477
581.5 0.00045481
582.5 0.00045486
583.5 0.0004549
584.5 0.00045494
585.5 0.00045498
586.5 0.00045502
587.5 0.00045506
588.5 0.0004551
589.5 0.00045514
590.5 0.00045518
591.5 0.00045522
592.5 0.00045526
593.5 0.00045529
594.5 0.00045533
595.5 0.00045536
596.5 0.0004554
597.5 0.00045543
598.5 0.00045547
599.5 0.0004555
600.5 0.00045553
601.5 0.00045556
602.5 0.00045559
603.5 0.00045562
604.5 0.00045565
605.5 0.00045568
606.5 0.00045571
607.5 0.00045574
608.5 0.00045576
609.5 0.00045579
610.5 0.00045582
611.5 0.00045584
612.5 0.00045587
613.5 0.00045589
614.5 0.00045591
615.5 0.00045593
616.5 0.00045596
617.5 0.00045598
618.5 0.000456
619.5 0.00045602
620.5 0.00045604
621.5 0.00045606
622.5 0.00045607
623.5 0.00045609
624.5 0.00045611
625.5 0.00045612
626.5 0.00045614
627.5 0.00045615
628.5 0.00045617
629.5 0.00045618
630.5 0.0004562
631.5 0.00045621
632.5 0.00045622
633.5 0.00045623
634.5 0.00045624
635.5 0.00045625
636.5 0.00045626
637.5 0.00045627
638.5 0.00045628
639.5 0.00045628
640.5 0.00045629
641.5 0.0004563
642.5 0.0004563
643.5 0.00045631
644.5 0.00045631
645.5 0.00045631
646.5 0.00045632
647.5 0.00045632
648.5 0.00045632
649.5 0.00045632
650.5 0.00045632
651.5 0.00045632
652.5 0.00045632
653.5 0.00045632
654.5 0.00045631
655.5 0.00045631
656.5 0.00045631
657.5 0.0004563
658.5 0.0004563
659.5 0.00045629
660.5 0.00045629
661.5 0.00045628
662.5 0.00045627
663.5 0.00045626
664.5 0.00045626
665.5 0.00045625
666.5 0.00045624
667.5 0.00045622
668.5 0.00045621
669.5 0.0004562
670.5 0.00045619
671.5 0.00045618
672.5 0.00045616
673.5 0.00045615
674.5 0.00045613
675.5 0.00045612
676.5 0.0004561
677.5 0.00045608
678.5 0.00045607
679.5 0.00045605
680.5 0.00045603
681.5 0.00045601
682.5 0.00045599
683.5 0.00045597
684.5 0.00045595
685.5 0.00045592
686.5 0.0004559
687.5 0.00045588
688.5 0.00045585
689.5 0.00045583
690.5 0.0004558
691.5 0.00045578
692.5 0.00045575
693.5 0.00045572
694.5 0.0004557
695.5 0.00045567
696.5 0.00045564
697.5 0.00045561
698.5 0.00045558
699.5 0.00045555
700.5 0.00045551
701.5 0.00045548
702.5 0.00045545
703.5 0.00045541
704.5 0.00045538
705.5 0.00045534
706.5 0.00045531
707.5 0.00045527
708.5 0.00045524
709.5 0.0004552
710.5 0.00045516
711.5 0.00045512
712.5 0.00045508
713.5 0.00045504
714.5 0.000455
715.5 0.00045496
716.5 0.00045491
717.5 0.00045487
718.5 0.00045483
719.5 0.00045478
720.5 0.00045474
721.5 0.00045469
722.5 0.00045464
723.5 0.00045459
724.5 0.00045454
725.5 0.00045448
726.5 0.00045442
727.5 0.00045436
728.5 0.0004543
729.5 0.00045424
730.5 0.00045417
731.5 0.00045411
732.5 0.00045404
733.5 0.00045397
734.5 0.00045389
735.5 0.00045382
736.5 0.00045374
737.5 0.00045366
738.5 0.00045358
739.5 0.0004535
740.5 0.00045341
741.5 0.00045332
742.5 0.00045323
743.5 0.00045313
744.5 0.00045303
745.5 0.00045293
746.5 0.00045283
747.5 0.00045272
748.5 0.00045261
749.5 0.00045249
750.5 0.00045237
751.5 0.00045224
752.5 0.00045211
753.5 0.00045198
754.5 0.00045184
755.5 0.00045169
756.5 0.00045154
757.5 0.00045138
758.5 0.00045122
759.5 0.00045105
760.5 0.00045088
761.5 0.00045069
762.5 0.00045051
763.5 0.00045031
764.5 0.00045011
765.5 0.0004499
766.5 0.00044968
767.5 0.00044945
768.5 0.00044922
769.5 0.00044898
770.5 0.00044873
771.5 0.00044847
772.5 0.0004482
773.5 0.00044793
774.5 0.00044765
775.5 0.00044736
776.5 0.00044706
777.5 0.00044675
778.5 0.00044644
779.5 0.00044613
780.5 0.0004458
781.5 0.00044547
782.5 0.00044514
783.5 0.0004448
784.5 0.00044446
785.5 0.00044411
786.5 0.00044377
787.5 0.00044342
788.5 0.00044307
789.5 0.00044272
790.5 0.00044237
791.5 0.00044202
792.5 0.00044168
793.5 0.00044133
794.5 0.000441
795.5 0.00044066
796.5 0.00044033
797.5 0.00044001
798.5 0.00043969
799.5 0.00043938
800.5 0.00043907
801.5 0.00043877
802.5 0.00043848
803.5 0.00043819
804.5 0.00043791
805.5 0.00043764
806.5 0.00043737
807.5 0.00043711
808.5 0.00043686
809.5 0.00043661
810.5 0.00043637
811.5 0.00043613
812.5 0.0004359
813.5 0.00043568
814.5 0.00043546
815.5 0.00043524
816.5 0.00043503
817.5 0.00043482
818.5 0.00043461
819.5 0.00043441
820.5 0.00043421
821.5 0.00043401
822.5 0.00043381
823.5 0.00043361
824.5 0.00043342
825.5 0.00043322
826.5 0.00043303
827.5 0.00043284
828.5 0.00043265
829.5 0.00043245
830.5 0.00043226
831.5 0.00043207
832.5 0.00043188
833.5 0.00043168
834.5 0.00043149
835.5 0.0004313
836.5 0.00043111
837.5 0.00043091
838.5 0.00043072
839.5 0.00043053
840.5 0.00043034
841.5 0.00043015
842.5 0.00042995
843.5 0.00042976
844.5 0.00042957
845.5 0.00042937
846.5 0.00042918
847.5 0.00042899
848.5 0.0004288
849.5 0.0004286
850.5 0.00042841
851.5 0.00042822
852.5 0.00042802
853.5 0.00042783
854.5 0.00042764
855.5 0.00042744
856.5 0.00042725
857.5 0.00042705
858.5 0.00042686
859.5 0.00042666
860.5 0.00042647
861.5 0.00042628
862.5 0.00042608
863.5 0.00042589
864.5 0.00042569
865.5 0.00042549
866.5 0.0004253
867.5 0.0004251
868.5 0.00042491
869.5 0.00042471
870.5 0.00042452
871.5 0.00042432
872.5 0.00042412
873.5 0.00042393
874.5 0.00042373
875.5 0.00042353
876.5 0.00042333
877.5 0.00042314
878.5 0.00042294
879.5 0.00042274
880.5 0.00042254
881.5 0.00042235
882.5 0.00042215
883.5 0.00042195
884.5 0.00042175
885.5 0.00042155
886.5 0.00042135
887.5 0.00042115
888.5 0.00042095
889.5 0.00042075
890.5 0.00042055
891.5 0.00042035
892.5 0.00042015
893.5 0.00041995
894.5 0.00041975
895.5 0.00041955
896.5 0.00041935
897.5 0.00041914
898.5 0.00041894
899.5 0.00041874
900.5 0.00041854
901.5 0.00041833
902.5 0.00041813
903.5 0.00041793
904.5 0.00041773
905.5 0.00041752
906.5 0.00041732
907.5 0.00041711
908.5 0.00041691
909.5 0.00041671
910.5 0.0004165
911.5 0.0004163
912.5 0.00041609
913.5 0.00041588
914.5 0.00041568
915.5 0.00041547
916.5 0.00041527
917.5 0.00041506
918.5 0.00041485
919.5 0.00041465
920.5 0.00041444
921.5 0.00041423
922.5 0.00041403
923.5 0.00041382
924.5 0.00041361
925.5 0.0004134
926.5 0.00041319
927.5 0.00041298
928.5 0.00041277
929.5 0.00041257
930.5 0.00041236
931.5 0.00041215
932.5 0.00041194
933.5 0.00041173
934.5 0.00041152
935.5 0.00041131
936.5 0.00041109
937.5 0.00041088
938.5 0.00041067
939.5 0.00041046
940.5 0.00041025
941.5 0.00041004
942.5 0.00040982
943.5 0.00040961
944.5 0.0004094
945.5 0.00040919
946.5 0.00040897
947.5 0.00040876
948.5 0.00040855
949.5 0.00040833
950.5 0.00040812
951.5 0.0004079
952.5 0.00040769
953.5 0.00040747
954.5 0.00040726
955.5 0.00040704
956.5 0.00040683
957.5 0.00040661
958.5 0.00040639
959.5 0.00040618
960.5 0.00040596
961.5 0.00040575
962.5 0.00040553
963.5 0.00040531
964.5 0.00040509
965.5 0.00040488
966.5 0.00040466
967.5 0.00040444
968.5 0.00040422
969.5 0.000404
970.5 0.00040378
971.5 0.00040356
972.5 0.00040335
973.5 0.00040313
974.5 0.00040291
975.5 0.00040269
976.5 0.00040247
977.5 0.00040225
978.5 0.00040203
979.5 0.0004018
980.5 0.00040158
981.5 0.00040136
982.5 0.00040114
983.5 0.00040092
984.5 0.0004007
985.5 0.00040047
986.5 0.00040025
987.5 0.00040003
988.5 0.00039981
989.5 0.00039958
990.5 0.00039936
991.5 0.00039914
992.5 0.00039891
993.5 0.00039869
994.5 0.00039847
995.5 0.00039824
996.5 0.00039802
997.5 0.00039779
998.5 0.00039757
999.5 0.00039734
1000.5 0.00039712
1001.5 0.00039689
1002.5 0.00039667
1003.5 0.00039644
1004.5 0.00039621
1005.5 0.00039599
1006.5 0.00039576
1007.5 0.00039554
1008.5 0.00039531
1009.5 0.00039508
1010.5 0.00039485
1011.5 0.00039463
1012.5 0.0003944
1013.5 0.00039417
1014.5 0.00039394
1015.5 0.00039372
1016.5 0.00039349
1017.5 0.00039326
1018.5 0.00039303
1019.5 0.0003928
1020.5 0.00039257
1021.5 0.00039234
1022.5 0.00039211
1023.5 0.00039188
1024.5 0.00039165
1025.5 0.00039142
1026.5 0.00039119
1027.5 0.00039096
1028.5 0.00039073
1029.5 0.0003905
1030.5 0.00039027
1031.5 0.00039004
1032.5 0.00038981
1033.5 0.00038958
1034.5 0.00038935
1035.5 0.00038912
1036.5 0.00038889
1037.5 0.00038865
1038.5 0.00038842
1039.5 0.00038819
1040.5 0.00038796
1041.5 0.00038772
1042.5 0.00038749
1043.5 0.00038726
1044.5 0.00038703
1045.5 0.00038679
1046.5 0.00038656
1047.5 0.00038633
1048.5 0.00038609
1049.5 0.00038586
1050.5 0.00038563
1051.5 0.00038539
1052.5 0.00038516
1053.5 0.00038493
1054.5 0.00038469
1055.5 0.00038446
1056.5 0.00038422
1057.5 0.00038399
1058.5 0.00038375
1059.5 0.00038352
1060.5 0.00038328
1061.5 0.00038305
1062.5 0.00038282
1063.5 0.00038258
1064.5 0.00038234
1065.5 0.00038211
1066.5 0.00038187
1067.5 0.00038164
1068.5 0.0003814
1069.5 0.00038117
1070.5 0.00038093
1071.5 0.0003807
1072.5 0.00038046
1073.5 0.00038023
1074.5 0.00037999
1075.5 0.00037975
1076.5 0.00037952
1077.5 0.00037928
1078.5 0.00037905
1079.5 0.00037881
1080.5 0.00037857
1081.5 0.00037834
1082.5 0.0003781
1083.5 0.00037787
1084.5 0.00037763
1085.5 0.00037739
1086.5 0.00037716
1087.5 0.00037692
1088.5 0.00037669
1089.5 0.00037645
1090.5 0.00037621
1091.5 0.00037598
1092.5 0.00037574
1093.5 0.0003755
1094.5 0.00037527
1095.5 0.00037503
1096.5 0.0003748
1097.5 0.00037456
1098.5 0.00037432
1099.5 0.00037409
1100.5 0.00037385
1101.5 0.00037362
1102.5 0.00037338
1103.5 0.00037315
1104.5 0.00037291
1105.5 0.00037267
1106.5 0.00037244
1107.5 0.0003722
1108.5 0.00037197
1109.5 0.00037173
1110.5 0.0003715
1111.5 0.00037126
1112.5 0.00037103
1113.5 0.00037079
1114.5 0.00037056
1115.5 0.00037033
1116.5 0.00037009
1117.5 0.00036986
1118.5 0.00036963
1119.5 0.00036939
1120.5 0.00036916
1121.5 0.00036893
1122.5 0.00036869
1123.5 0.00036846
1124.5 0.00036823
1125.5 0.000368
1126.5 0.00036777
1127.5 0.00036754
1128.5 0.0003673
1129.5 0.00036707
1130.5 0.00036684
1131.5 0.00036661
1132.5 0.00036639
1133.5 0.00036616
1134.5 0.00036593
1135.5 0.0003657
1136.5 0.00036547
1137.5 0.00036525
1138.5 0.00036502
1139.5 0.00036479
1140.5 0.00036457
1141.5 0.00036434
1142.5 0.00036412
1143.5 0.0003639
1144.5 0.00036367
1145.5 0.00036345
1146.5 0.00036323
1147.5 0.00036301
1148.5 0.00036279
1149.5 0.00036257
1150.5 0.00036235
1151.5 0.00036214
1152.5 0.00036192
1153.5 0.00036171
1154.5 0.00036149
1155.5 0.00036128
1156.5 0.00036107
1157.5 0.00036085
1158.5 0.00036064
1159.5 0.00036044
1160.5 0.00036023
1161.5 0.00036002
1162.5 0.00035982
1163.5 0.00035961
1164.5 0.00035941
1165.5 0.00035921
1166.5 0.00035901
1167.5 0.00035882
1168.5 0.00035862
1169.5 0.00035843
1170.5 0.00035823
1171.5 0.00035804
1172.5 0.00035785
1173.5 0.00035767
1174.5 0.00035748
1175.5 0.0003573
1176.5 0.00035712
1177.5 0.00035694
1178.5 0.00035676
1179.5 0.00035658
1180.5 0.00035641
1181.5 0.00035624
1182.5 0.00035607
1183.5 0.0003559
1184.5 0.00035574
1185.5 0.00035558
1186.5 0.00035541
1187.5 0.00035526
1188.5 0.0003551
1189.5 0.00035494
1190.5 0.00035479
1191.5 0.00035464
1192.5 0.00035449
1193.5 0.00035434
1194.5 0.00035419
1195.5 0.00035404
1196.5 0.0003539
1197.5 0.00035375
1198.5 0.0003536
1199.5 0.00035346
1200.5 0.00035331
1201.5 0.00035317
1202.5 0.00035302
1203.5 0.00035287
1204.5 0.00035272
1205.5 0.00035257
1206.5 0.00035242
1207.5 0.00035226
1208.5 0.0003521
1209.5 0.00035194
1210.5 0.00035178
1211.5 0.00035161
1212.5 0.00035143
1213.5 0.00035125
1214.5 0.00035107
1215.5 0.00035088
1216.5 0.00035069
1217.5 0.00035049
1218.5 0.00035029
1219.5 0.00035008
1220.5 0.00034987
1221.5 0.00034965
1222.5 0.00034942
1223.5 0.00034919
1224.5 0.00034896
1225.5 0.00034871
1226.5 0.00034847
1227.5 0.00034822
1228.5 0.00034796
1229.5 0.0003477
1230.5 0.00034744
1231.5 0.00034717
1232.5 0.0003469
1233.5 0.00034662
1234.5 0.00034634
1235.5 0.00034606
1236.5 0.00034577
1237.5 0.00034549
1238.5 0.0003452
1239.5 0.0003449
1240.5 0.00034461
1241.5 0.00034431
1242.5 0.00034402
1243.5 0.00034372
1244.5 0.00034342
1245.5 0.00034311
1246.5 0.00034281
1247.5 0.00034251
1248.5 0.0003422
1249.5 0.0003419
1250.5 0.00034159
1251.5 0.00034129
1252.5 0.00034098
1253.5 0.00034067
1254.5 0.00034037
1255.5 0.00034006
1256.5 0.00033975
1257.5 0.00033944
1258.5 0.00033914
1259.5 0.00033883
1260.5 0.00033852
1261.5 0.00033821
1262.5 0.00033791
1263.5 0.0003376
1264.5 0.00033729
1265.5 0.00033698
1266.5 0.00033668
1267.5 0.00033637
1268.5 0.00033606
1269.5 0.00033576
1270.5 0.00033545
1271.5 0.00033515
1272.5 0.00033484
1273.5 0.00033454
1274.5 0.00033423
1275.5 0.00033393
1276.5 0.00033362
1277.5 0.00033332
1278.5 0.00033301
1279.5 0.00033271
1280.5 0.0003324
1281.5 0.0003321
1282.5 0.0003318
1283.5 0.00033149
1284.5 0.00033119
1285.5 0.00033089
1286.5 0.00033059
1287.5 0.00033028
1288.5 0.00032998
1289.5 0.00032968
1290.5 0.00032938
1291.5 0.00032908
1292.5 0.00032878
1293.5 0.00032848
1294.5 0.00032817
1295.5 0.00032787
1296.5 0.00032757
1297.5 0.00032727
1298.5 0.00032697
1299.5 0.00032667
1300.5 0.00032638
1301.5 0.00032608
1302.5 0.00032578
1303.5 0.00032548
1304.5 0.00032518
1305.5 0.00032488
1306.5 0.00032458
1307.5 0.00032429
1308.5 0.00032399
1309.5 0.00032369
1310.5 0.0003234
1311.5 0.0003231
1312.5 0.0003228
1313.5 0.00032251
1314.5 0.00032221
1315.5 0.00032191
1316.5 0.00032162
1317.5 0.00032132
1318.5 0.00032103
1319.5 0.00032073
1320.5 0.00032044
1321.5 0.00032014
1322.5 0.00031985
1323.5 0.00031956
1324.5 0.00031926
1325.5 0.00031897
1326.5 0.00031868
1327.5 0.00031838
1328.5 0.00031809
1329.5 0.0003178
1330.5 0.00031751
1331.5 0.00031721
1332.5 0.00031692
1333.5 0.00031663
1334.5 0.00031634
1335.5 0.00031605
1336.5 0.00031576
1337.5 0.00031547
1338.5 0.00031518
1339.5 0.00031489
1340.5 0.0003146
1341.5 0.00031431
1342.5 0.00031402
1343.5 0.00031373
1344.5 0.00031344
1345.5 0.00031315
1346.5 0.00031286
1347.5 0.00031258
1348.5 0.00031229
1349.5 0.000312
1350.5 0.00031171
1351.5 0.00031143
1352.5 0.00031114
1353.5 0.00031085
1354.5 0.00031057
1355.5 0.00031028
1356.5 0.00031
1357.5 0.00030971
1358.5 0.00030942
1359.5 0.00030914
1360.5 0.00030885
1361.5 0.00030857
1362.5 0.00030829
1363.5 0.000308
1364.5 0.00030772
1365.5 0.00030743
1366.5 0.00030715
1367.5 0.00030687
1368.5 0.00030658
1369.5 0.0003063
1370.5 0.00030602
1371.5 0.00030574
1372.5 0.00030546
1373.5 0.00030517
1374.5 0.00030489
1375.5 0.00030461
1376.5 0.00030433
1377.5 0.00030405
1378.5 0.00030377
1379.5 0.00030349
1380.5 0.00030321
1381.5 0.00030293
1382.5 0.00030265
1383.5 0.00030237
1384.5 0.00030209
1385.5 0.00030182
1386.5 0.00030154
1387.5 0.00030126
1388.5 0.00030098
1389.5 0.0003007
1390.5 0.00030043
1391.5 0.00030015
1392.5 0.00029987
1393.5 0.0002996
1394.5 0.00029932
1395.5 0.00029904
1396.5 0.00029877
1397.5 0.00029849
1398.5 0.00029822
1399.5 0.00029794
1400.5 0.00029767
1401.5 0.00029739
1402.5 0.00029712
1403.5 0.00029685
1404.5 0.00029657
1405.5 0.0002963
1406.5 0.00029602
1407.5 0.00029575
1408.5 0.00029548
1409.5 0.00029521
1410.5 0.00029493
1411.5 0.00029466
1412.5 0.00029439
1413.5 0.00029412
1414.5 0.00029385
1415.5 0.00029358
1416.5 0.00029331
1417.5 0.00029304
1418.5 0.00029277
1419.5 0.0002925
1420.5 0.00029223
1421.5 0.00029196
1422.5 0.00029169
1423.5 0.00029142
1424.5 0.00029115
1425.5 0.00029088
1426.5 0.00029062
1427.5 0.00029035
1428.5 0.00029008
1429.5 0.00028981
1430.5 0.00028955
1431.5 0.00028928
1432.5 0.00028901
1433.5 0.00028875
1434.5 0.00028848
1435.5 0.00028821
1436.5 0.00028795
1437.5 0.00028768
1438.5 0.00028742
1439.5 0.00028715
1440.5 0.00028689
1441.5 0.00028663
1442.5 0.00028636
1443.5 0.0002861
1444.5 0.00028583
1445.5 0.00028557
1446.5 0.00028531
1447.5 0.00028505
1448.5 0.00028478
1449.5 0.00028452
1450.5 0.00028426
1451.5 0.000284
1452.5 0.00028374
1453.5 0.00028348
1454.5 0.00028322
1455.5 0.00028295
1456.5 0.00028269
1457.5 0.00028243
1458.5 0.00028217
1459.5 0.00028192
1460.5 0.00028166
1461.5 0.0002814
1462.5 0.00028114
1463.5 0.00028088
1464.5 0.00028062
1465.5 0.00028036
1466.5 0.00028011
1467.5 0.00027985
1468.5 0.00027959
1469.5 0.00027934
1470.5 0.00027908
1471.5 0.00027882
1472.5 0.00027857
1473.5 0.00027831
1474.5 0.00027805
1475.5 0.0002778
1476.5 0.00027754
1477.5 0.00027729
1478.5 0.00027704
1479.5 0.00027678
1480.5 0.00027653
1481.5 0.00027627
1482.5 0.00027602
1483.5 0.00027577
1484.5 0.00027551
1485.5 0.00027526
1486.5 0.00027501
1487.5 0.00027476
1488.5 0.0002745
1489.5 0.00027425
1490.5 0.000274
1491.5 0.00027375
1492.5 0.0002735
1493.5 0.00027325
1494.5 0.000273
1495.5 0.00027275
1496.5 0.0002725
1497.5 0.00027225
1498.5 0.000272
1499.5 0.00027175
1500.5 0.0002715
1501.5 0.00027125
1502.5 0.00027101
1503.5 0.00027076
1504.5 0.00027051
1505.5 0.00027026
1506.5 0.00027001
1507.5 0.00026977
1508.5 0.00026952
1509.5 0.00026927
1510.5 0.00026903
1511.5 0.00026878
1512.5 0.00026854
1513.5 0.00026829
1514.5 0.00026805
1515.5 0.0002678
1516.5 0.00026756
1517.5 0.00026731
1518.5 0.00026707
1519.5 0.00026682
1520.5 0.00026658
1521.5 0.00026634
1522.5 0.00026609
1523.5 0.00026585
1524.5 0.00026561
1525.5 0.00026537
1526.5 0.00026513
1527.5 0.00026488
1528.5 0.00026464
1529.5 0.0002644
1530.5 0.00026416
1531.5 0.00026392
1532.5 0.00026368
1533.5 0.00026344
1534.5 0.0002632
1535.5 0.00026296
1536.5 0.00026272
1537.5 0.00026248
1538.5 0.00026224
1539.5 0.000262
1540.5 0.00026176
1541.5 0.00026153
1542.5 0.00026129
1543.5 0.00026105
1544.5 0.00026081
1545.5 0.00026058
1546.5 0.00026034
1547.5 0.0002601
1548.5 0.00025987
1549.5 0.00025963
1550.5 0.0002594
1551.5 0.00025916
1552.5 0.00025892
1553.5 0.00025869
1554.5 0.00025845
1555.5 0.00025822
1556.5 0.00025799
1557.5 0.00025775
1558.5 0.00025752
1559.5 0.00025728
1560.5 0.00025705
1561.5 0.00025682
1562.5 0.00025659
1563.5 0.00025635
1564.5 0.00025612
1565.5 0.00025589
1566.5 0.00025566
1567.5 0.00025543
1568.5 0.0002552
1569.5 0.00025496
1570.5 0.00025473
1571.5 0.0002545
1572.5 0.00025427
1573.5 0.00025404
1574.5 0.00025381
1575.5 0.00025358
1576.5 0.00025336
1577.5 0.00025313
1578.5 0.0002529
1579.5 0.00025267
1580.5 0.00025244
1581.5 0.00025221
1582.5 0.00025199
1583.5 0.00025176
1584.5 0.00025153
1585.5 0.00025131
1586.5 0.00025108
1587.5 0.00025085
1588.5 0.00025063
1589.5 0.0002504
1590.5 0.00025018
1591.5 0.00024995
1592.5 0.00024973
1593.5 0.0002495
1594.5 0.00024928
1595.5 0.00024905
1596.5 0.00024883
1597.5 0.0002486
1598.5 0.00024838
1599.5 0.00024816
1600.5 0.00024794
1601.5 0.00024771
1602.5 0.00024749
1603.5 0.00024727
1604.5 0.00024705
1605.5 0.00024682
1606.5 0.0002466
1607.5 0.00024638
1608.5 0.00024616
1609.5 0.00024594
1610.5 0.00024572
1611.5 0.0002455
1612.5 0.00024528
1613.5 0.00024506
1614.5 0.00024484
1615.5 0.00024462
1616.5 0.0002444
1617.5 0.00024418
1618.5 0.00024397
1619.5 0.00024375
1620.5 0.00024353
1621.5 0.00024331
1622.5 0.00024309
1623.5 0.00024288
1624.5 0.00024266
1625.5 0.00024244
1626.5 0.00024223
1627.5 0.00024201
1628.5 0.0002418
1629.5 0.00024158
1630.5 0.00024136
1631.5 0.00024115
1632.5 0.00024093
1633.5 0.00024072
1634.5 0.00024051
1635.5 0.00024029
1636.5 0.00024008
1637.5 0.00023986
1638.5 0.00023965
1639.5 0.00023944
1640.5 0.00023922
1641.5 0.00023901
1642.5 0.0002388
1643.5 0.00023859
1644.5 0.00023838
1645.5 0.00023816
1646.5 0.00023795
1647.5 0.00023774
1648.5 0.00023753
1649.5 0.00023732
1650.5 0.00023711
1651.5 0.0002369
1652.5 0.00023669
1653.5 0.00023648
1654.5 0.00023627
1655.5 0.00023606
1656.5 0.00023585
1657.5 0.00023564
1658.5 0.00023544
1659.5 0.00023523
1660.5 0.00023502
1661.5 0.00023481
1662.5 0.0002346
1663.5 0.0002344
1664.5 0.00023419
1665.5 0.00023398
1666.5 0.00023378
1667.5 0.00023357
1668.5 0.00023337
1669.5 0.00023316
1670.5 0.00023295
1671.5 0.00023275
1672.5 0.00023254
1673.5 0.00023234
1674.5 0.00023214
1675.5 0.00023193
1676.5 0.00023173
1677.5 0.00023152
1678.5 0.00023132
1679.5 0.00023112
1680.5 0.00023091
1681.5 0.00023071
1682.5 0.00023051
1683.5 0.00023031
1684.5 0.0002301
1685.5 0.0002299
1686.5 0.0002297
1687.5 0.0002295
1688.5 0.0002293
1689.5 0.0002291
1690.5 0.0002289
1691.5 0.0002287
1692.5 0.0002285
1693.5 0.0002283
1694.5 0.0002281
1695.5 0.0002279
1696.5 0.0002277
1697.5 0.0002275
1698.5 0.0002273
1699.5 0.0002271
1700.5 0.00022691
1701.5 0.00022671
1702.5 0.00022651
1703.5 0.00022631
1704.5 0.00022612
1705.5 0.00022592
1706.5 0.00022572
1707.5 0.00022553
1708.5 0.00022533
1709.5 0.00022513
1710.5 0.00022494
1711.5 0.00022474
1712.5 0.00022455
1713.5 0.00022435
1714.5 0.00022416
1715.5 0.00022396
1716.5 0.00022377
1717.5 0.00022357
1718.5 0.00022338
1719.5 0.00022319
1720.5 0.00022299
1721.5 0.0002228
1722.5 0.00022261
1723.5 0.00022242
1724.5 0.00022222
1725.5 0.00022203
1726.5 0.00022184
1727.5 0.00022165
1728.5 0.00022146
1729.5 0.00022127
1730.5 0.00022108
1731.5 0.00022088
1732.5 0.00022069
1733.5 0.0002205
1734.5 0.00022031
1735.5 0.00022012
1736.5 0.00021994
1737.5 0.00021975
1738.5 0.00021956
1739.5 0.00021937
1740.5 0.00021918
1741.5 0.00021899
1742.5 0.0002188
1743.5 0.00021862
1744.5 0.00021843
1745.5 0.00021824
1746.5 0.00021805
1747.5 0.00021787
1748.5 0.00021768
1749.5 0.0002175
1750.5 0.00021731
1751.5 0.00021712
1752.5 0.00021694
1753.5 0.00021675
1754.5 0.00021657
1755.5 0.00021638
1756.5 0.0002162
1757.5 0.00021601
1758.5 0.00021583
1759.5 0.00021565
1760.5 0.00021546
1761.5 0.00021528
1762.5 0.0002151
1763.5 0.00021491
1764.5 0.00021473
1765.5 0.00021455
1766.5 0.00021437
1767.5 0.00021418
1768.5 0.000214
1769.5 0.00021382
1770.5 0.00021364
1771.5 0.00021346
1772.5 0.00021328
1773.5 0.0002131
1774.5 0.00021292
1775.5 0.00021274
1776.5 0.00021256
1777.5 0.00021238
1778.5 0.0002122
1779.5 0.00021202
1780.5 0.00021184
1781.5 0.00021166
1782.5 0.00021148
1783.5 0.0002113
1784.5 0.00021113
1785.5 0.00021095
1786.5 0.00021077
1787.5 0.00021059
1788.5 0.00021042
1789.5 0.00021024
1790.5 0.00021006
1791.5 0.00020989
1792.5 0.00020971
1793.5 0.00020953
1794.5 0.00020936
1795.5 0.00020918
1796.5 0.00020901
1797.5 0.00020883
1798.5 0.00020866
1799.5 0.00020848
1800.5 0.00020831
1801.5 0.00020814
1802.5 0.00020796
1803.5 0.00020779
1804.5 0.00020762
1805.5 0.00020744
1806.5 0.00020727
1807.5 0.0002071
1808.5 0.00020692
1809.5 0.00020675
1810.5 0.00020658
1811.5 0.00020641
1812.5 0.00020624
1813.5 0.00020607
1814.5 0.0002059
1815.5 0.00020572
1816.5 0.00020555
1817.5 0.00020538
1818.5 0.00020521
1819.5 0.00020504
1820.5 0.00020487
1821.5 0.0002047
1822.5 0.00020453
1823.5 0.00020437
1824.5 0.0002042
1825.5 0.00020403
1826.5 0.00020386
1827.5 0.00020369
1828.5 0.00020352
1829.5 0.00020336
1830.5 0.00020319
1831.5 0.00020302
1832.5 0.00020285
1833.5 0.00020269
1834.5 0.00020252
1835.5 0.00020235
1836.5 0.00020219
1837.5 0.00020202
1838.5 0.00020186
1839.5 0.00020169
1840.5 0.00020153
1841.5 0.00020136
1842.5 0.0002012
1843.5 0.00020103
1844.5 0.00020087
1845.5 0.0002007
1846.5 0.00020054
1847.5 0.00020037
1848.5 0.00020021
1849.5 0.00020005
1850.5 0.00019988
1851.5 0.00019972
1852.5 0.00019956
1853.5 0.0001994
1854.5 0.00019923
1855.5 0.00019907
1856.5 0.00019891
1857.5 0.00019875
1858.5 0.00019859
1859.5 0.00019843
1860.5 0.00019826
1861.5 0.0001981
1862.5 0.00019794
1863.5 0.00019778
1864.5 0.00019762
1865.5 0.00019746
1866.5 0.0001973
1867.5 0.00019714
1868.5 0.00019698
1869.5 0.00019682
1870.5 0.00019666
1871.5 0.00019651
1872.5 0.00019635
1873.5 0.00019619
1874.5 0.00019603
1875.5 0.00019587
1876.5 0.00019571
1877.5 0.00019556
1878.5 0.0001954
1879.5 0.00019524
1880.5 0.00019508
1881.5 0.00019493
1882.5 0.00019477
1883.5 0.00019461
1884.5 0.00019446
1885.5 0.0001943
1886.5 0.00019415
1887.5 0.00019399
1888.5 0.00019384
1889.5 0.00019368
1890.5 0.00019352
1891.5 0.00019337
1892.5 0.00019322
1893.5 0.00019306
1894.5 0.00019291
1895.5 0.00019275
1896.5 0.0001926
1897.5 0.00019244
1898.5 0.00019229
1899.5 0.00019214
1900.5 0.00019198
1901.5 0.00019183
1902.5 0.00019168
1903.5 0.00019153
1904.5 0.00019137
1905.5 0.00019122
1906.5 0.00019107
1907.5 0.00019092
1908.5 0.00019077
1909.5 0.00019061
1910.5 0.00019046
1911.5 0.00019031
1912.5 0.00019016
1913.5 0.00019001
1914.5 0.00018986
1915.5 0.00018971
1916.5 0.00018956
1917.5 0.00018941
1918.5 0.00018926
1919.5 0.00018911
1920.5 0.00018896
1921.5 0.00018881
1922.5 0.00018866
1923.5 0.00018851
1924.5 0.00018836
1925.5 0.00018822
1926.5 0.00018807
1927.5 0.00018792
1928.5 0.00018777
1929.5 0.00018762
1930.5 0.00018748
1931.5 0.00018733
1932.5 0.00018718
1933.5 0.00018703
1934.5 0.00018689
1935.5 0.00018674
1936.5 0.00018659
1937.5 0.00018645
1938.5 0.0001863
1939.5 0.00018616
1940.5 0.00018601
1941.5 0.00018586
1942.5 0.00018572
1943.5 0.00018557
1944.5 0.00018543
1945.5 0.00018528
1946.5 0.00018514
1947.5 0.00018499
1948.5 0.00018485
1949.5 0.00018471
1950.5 0.00018456
1951.5 0.00018442
1952.5 0.00018427
1953.5 0.00018413
1954.5 0.00018399
1955.5 0.00018384
1956.5 0.0001837
1957.5 0.00018356
1958.5 0.00018342
1959.5 0.00018327
1960.5 0.00018313
1961.5 0.00018299
1962.5 0.00018285
1963.5 0.0001827
1964.5 0.00018256
1965.5 0.00018242
1966.5 0.00018228
1967.5 0.00018214
1968.5 0.000182
1969.5 0.00018186
1970.5 0.00018172
1971.5 0.00018157
1972.5 0.00018143
1973.5 0.00018129
1974.5 0.00018115
1975.5 0.00018101
1976.5 0.00018087
1977.5 0.00018074
1978.5 0.0001806
1979.5 0.00018046
1980.5 0.00018032
1981.5 0.00018018
1982.5 0.00018004
1983.5 0.0001799
1984.5 0.00017976
1985.5 0.00017962
1986.5 0.00017949
1987.5 0.00017935
1988.5 0.00017921
1989.5 0.00017907
1990.5 0.00017894
1991.5 0.0001788
1992.5 0.00017866
1993.5 0.00017852
1994.5 0.00017839
1995.5 0.00017825
1996.5 0.00017811
1997.5 0.00017798
1998.5 0.00017784
1999.5 0.0001777
2000.5 0.00017757


==> anc/CDMSlite_LIP_2000_BetaGamma_0.1_CosineSquare.txt <==
Energy-deposition(eV) probability-density
99.5 0.0020818
100.5 0.0020622
101.5 0.0020427
102.5 0.0020234
103.5 0.0020042
104.5 0.0019852
105.5 0.0019663
106.5 0.0019476
107.5 0.001929
108.5 0.0019105
109.5 0.0018922
110.5 0.0018741
111.5 0.001856
112.5 0.0018382
113.5 0.0018205
114.5 0.0018029
115.5 0.0017855
116.5 0.0017682
117.5 0.001751
118.5 0.001734
119.5 0.0017172
120.5 0.0017005
121.5 0.0016839
122.5 0.0016675
123.5 0.0016513
124.5 0.0016352
125.5 0.0016192
126.5 0.0016034
127.5 0.0015877
128.5 0.0015722
129.5 0.0015568
130.5 0.0015415
131.5 0.0015265
132.5 0.0015115
133.5 0.0014967
134.5 0.0014821
135.5 0.0014676
136.5 0.0014532
137.5 0.001439
138.5 0.0014249
139.5 0.001411
140.5 0.0013973
141.5 0.0013836
142.5 0.0013702
143.5 0.0013569
144.5 0.0013437
145.5 0.0013307
146.5 0.0013178
147.5 0.0013051
148.5 0.0012926
149.5 0.0012804
150.5 0.0012682
151.5 0.001256
152.5 0.001244
153.5 0.001232
154.5 0.0012202
155.5 0.0012084
156.5 0.0011968
157.5 0.0011853
158.5 0.001174
159.5 0.0011627
160.5 0.0011516
161.5 0.0011407
162.5 0.0011299
163.5 0.0011192
164.5 0.0011087
165.5 0.0010984
166.5 0.0010882
167.5 0.0010782
168.5 0.0010683
169.5 0.0010587
170.5 0.0010492
171.5 0.00104
172.5 0.0010309
173.5 0.0010219
174.5 0.0010131
175.5 0.0010045
176.5 0.00099603
177.5 0.00098777
178.5 0.00097965
179.5 0.00097162
180.5 0.00096364
181.5 0.00095568
182.5 0.00094774
183.5 0.00093983
184.5 0.00093194
185.5 0.0009241
186.5 0.00091627
187.5 0.00090847
188.5 0.00090068
189.5 0.00089291
190.5 0.00088517
191.5 0.00087747
192.5 0.00086983
193.5 0.00086223
194.5 0.00085469
195.5 0.00084721
196.5 0.00083979
197.5 0.00083245
198.5 0.00082517
199.5 0.00081796
200.5 0.00081082
201.5 0.00080374
202.5 0.00079674
203.5 0.00078979
204.5 0.00078292
205.5 0.00077613
206.5 0.00076943
207.5 0.00076283
208.5 0.00075634
209.5 0.00074998
210.5 0.00074371
211.5 0.00073752
212.5 0.0007314
213.5 0.00072533
214.5 0.00071932
215.5 0.00071336
216.5 0.00070745
217.5 0.00070161
218.5 0.00069582
219.5 0.00069008
220.5 0.0006844
221.5 0.00067878
222.5 0.00067321
223.5 0.00066769
224.5 0.00066222
225.5 0.0006568
226.5 0.00065144
227.5 0.00064611
228.5 0.00064084
229.5 0.00063562
230.5 0.00063044
231.5 0.00062531
232.5 0.00062024
233.5 0.00061521
234.5 0.00061023
235.5 0.0006053
236.5 0.00060042
237.5 0.0005956
238.5 0.00059083
239.5 0.00058611
240.5 0.00058144
241.5 0.00057682
242.5 0.00057225
243.5 0.00056773
244.5 0.00056326
245.5 0.00055882
246.5 0.00055444
247.5 0.00055009
248.5 0.00054579
249.5 0.00054154
250.5 0.00053733
251.5 0.00053316
252.5 0.00052903
253.5 0.00052494
254.5 0.0005209
255.5 0.00051689
256.5 0.00051292
257.5 0.00050899
258.5 0.00050511
259.5 0.00050126
260.5 0.00049745
261.5 0.00049369
262.5 0.00048995
263.5 0.00048625
264.5 0.00048259
265.5 0.00047895
266.5 0.00047535
267.5 0.00047178
268.5 0.00046824
269.5 0.00046473
270.5 0.00046125
271.5 0.00045781
272.5 0.0004544
273.5 0.00045102
274.5 0.00044767
275.5 0.00044436
276.5 0.00044108
277.5 0.00043783
278.5 0.00043461
279.5 0.00043142
280.5 0.00042827
281.5 0.00042514
282.5 0.00042205
283.5 0.00041899
284.5 0.00041595
285.5 0.00041295
286.5 0.00040997
287.5 0.00040702
288.5 0.00040409
289.5 0.00040118
290.5 0.0003983
291.5 0.00039544
292.5 0.0003926
293.5 0.00038979
294.5 0.00038699
295.5 0.00038422
296.5 0.00038147
297.5 0.00037874
298.5 0.00037603
299.5 0.00037335
300.5 0.00037069
301.5 0.00036804
302.5 0.00036542
303.5 0.00036282
304.5 0.00036024
305.5 0.00035768
306.5 0.00035515
307.5 0.00035263
308.5 0.00035014
309.5 0.00034766
310.5 0.00034521
311.5 0.00034278
312.5 0.00034037
313.5 0.00033799
314.5 0.00033562
315.5 0.00033327
316.5 0.00033094
317.5 0.00032863
318.5 0.00032634
319.5 0.00032406
320.5 0.0003218
321.5 0.00031955
322.5 0.00031731
323.5 0.00031509
324.5 0.00031289
325.5 0.0003107
326.5 0.00030853
327.5 0.00030638
328.5 0.00030425
329.5 0.00030213
330.5 0.00030003
331.5 0.00029795
332.5 0.00029588
333.5 0.00029383
334.5 0.0002918
335.5 0.00028978
336.5 0.00028778
337.5 0.00028579
338.5 0.00028381
339.5 0.00028186
340.5 0.00027991
341.5 0.00027798
342.5 0.00027607
343.5 0.00027417
344.5 0.00027228
345.5 0.00027041
346.5 0.00026856
347.5 0.00026672
348.5 0.0002649
349.5 0.00026309
350.5 0.0002613
351.5 0.00025952
352.5 0.00025776
353.5 0.00025601
354.5 0.00025428
355.5 0.00025257
356.5 0.00025087
357.5 0.00024918
358.5 0.00024751
359.5 0.00024586
360.5 0.00024421
361.5 0.00024259
362.5 0.00024097
363.5 0.00023937
364.5 0.00023778
365.5 0.00023621
366.5 0.00023465
367.5 0.0002331
368.5 0.00023157
369.5 0.00023005
370.5 0.00022855
371.5 0.00022705
372.5 0.00022558
373.5 0.00022411
374.5 0.00022266
375.5 0.00022123
376.5 0.0002198
377.5 0.00021839
378.5 0.00021699
379.5 0.0002156
380.5 0.00021423
381.5 0.00021286
382.5 0.00021151
383.5 0.00021018
384.5 0.00020885
385.5 0.00020753
386.5 0.00020623
387.5 0.00020494
388.5 0.00020366
389.5 0.00020239
390.5 0.00020113
391.5 0.00019988
392.5 0.00019864
393.5 0.00019741
394.5 0.00019619
395.5 0.00019498
396.5 0.00019379
397.5 0.0001926
398.5 0.00019143
399.5 0.00019026
400.5 0.00018911
401.5 0.00018796
402.5 0.00018683
403.5 0.0001857
404.5 0.00018458
405.5 0.00018348
406.5 0.00018238
407.5 0.0001813
408.5 0.00018022
409.5 0.00017916
410.5 0.0001781
411.5 0.00017705
412.5 0.00017602
413.5 0.00017499
414.5 0.00017397
415.5 0.00017296
416.5 0.00017195
417.5 0.00017096
418.5 0.00016997
419.5 0.000169
420.5 0.00016803
421.5 0.00016707
422.5 0.00016613
423.5 0.00016519
424.5 0.00016426
425.5 0.00016334
426.5 0.00016243
427.5 0.00016152
428.5 0.00016062
429.5 0.00015973
430.5 0.00015885
431.5 0.00015798
432.5 0.00015711
433.5 0.00015624
434.5 0.00015539
435.5 0.00015454
436.5 0.0001537
437.5 0.00015286
438.5 0.00015203
439.5 0.00015121
440.5 0.00015039
441.5 0.00014959
442.5 0.00014878
443.5 0.00014799
444.5 0.0001472
445.5 0.00014642
446.5 0.00014564
447.5 0.00014487
448.5 0.00014411
449.5 0.00014335
450.5 0.0001426
451.5 0.00014185
452.5 0.00014112
453.5 0.00014038
454.5 0.00013966
455.5 0.00013894
456.5 0.00013822
457.5 0.00013752
458.5 0.00013681
459.5 0.00013611
460.5 0.00013542
461.5 0.00013474
462.5 0.00013405
463.5 0.00013338
464.5 0.00013271
465.5 0.00013205
466.5 0.00013139
467.5 0.00013073
468.5 0.00013008
469.5 0.00012944
470.5 0.0001288
471.5 0.00012816
472.5 0.00012753
473.5 0.0001269
474.5 0.00012628
475.5 0.00012566
476.5 0.00012505
477.5 0.00012443
478.5 0.00012383
479.5 0.00012323
480.5 0.00012263
481.5 0.00012204
482.5 0.00012145
483.5 0.00012086
484.5 0.00012028
485.5 0.00011971
486.5 0.00011914
487.5 0.00011857
488.5 0.00011801
489.5 0.00011745
490.5 0.00011689
491.5 0.00011634
492.5 0.0001158
493.5 0.00011525
494.5 0.00011471
495.5 0.00011418
496.5 0.00011364
497.5 0.00011312
498.5 0.00011259
499.5 0.00011207
500.5 0.00011155
501.5 0.00011103
502.5 0.00011051
503.5 0.00011
504.5 0.0001095
505.5 0.00010899
506.5 0.00010849
507.5 0.00010799
508.5 0.0001075
509.5 0.00010701
510.5 0.00010652
511.5 0.00010603
512.5 0.00010555
513.5 0.00010507
514.5 0.00010459
515.5 0.00010412
516.5 0.00010365
517.5 0.00010318
518.5 0.00010272
519.5 0.00010226
520.5 0.0001018
521.5 0.00010134
522.5 0.00010089
523.5 0.00010044
524.5 9.9994e-05
525.5 9.955e-05
526.5 9.9108e-05
527.5 9.867e-05
528.5 9.8234e-05
529.5 9.7801e-05
530.5 9.7372e-05
531.5 9.6944e-05
532.5 9.652e-05
533.5 9.6098e-05
534.5 9.5679e-05
535.5 9.5263e-05
536.5 9.4849e-05
537.5 9.4438e-05
538.5 9.403e-05
539.5 9.3623e-05
540.5 9.322e-05
541.5 9.2818e-05
542.5 9.2419e-05
543.5 9.2023e-05
544.5 9.1628e-05
545.5 9.1236e-05
546.5 9.0847e-05
547.5 9.046e-05
548.5 9.0075e-05
549.5 8.9692e-05
550.5 8.9311e-05
551.5 8.8933e-05
552.5 8.8558e-05
553.5 8.8184e-05
554.5 8.7813e-05
555.5 8.7444e-05
556.5 8.7078e-05
557.5 8.6714e-05
558.5 8.6353e-05
559.5 8.5994e-05
560.5 8.5637e-05
561.5 8.5283e-05
562.5 8.4931e-05
563.5 8.4582e-05
564.5 8.4234e-05
565.5 8.389e-05
566.5 8.3547e-05
567.5 8.3207e-05
568.5 8.2869e-05
569.5 8.2533e-05
570.5 8.22e-05
571.5 8.1869e-05
572.5 8.154e-05
573.5 8.1214e-05
574.5 8.0889e-05
575.5 8.0567e-05
576.5 8.0247e-05
577.5 7.9929e-05
578.5 7.9613e-05
579.5 7.9299e-05
580.5 7.8987e-05
581.5 7.8678e-05
582.5 7.837e-05
583.5 7.8065e-05
584.5 7.7761e-05
585.5 7.746e-05
586.5 7.716e-05
587.5 7.6862e-05
588.5 7.6566e-05
589.5 7.6271e-05
590.5 7.5978e-05
591.5 7.5686e-05
592.5 7.5396e-05
593.5 7.5107e-05
594.5 7.482e-05
595.5 7.4534e-05
596.5 7.4249e-05
597.5 7.3965e-05
598.5 7.3683e-05
599.5 7.3402e-05
600.5 7.3122e-05
601.5 7.2843e-05
602.5 7.2565e-05
603.5 7.2288e-05
604.5 7.2012e-05
605.5 7.1737e-05
606.5 7.1463e-05
607.5 7.1191e-05
608.5 7.0919e-05
609.5 7.0648e-05
610.5 7.0378e-05
611.5 7.0109e-05
612.5 6.984e-05
613.5 6.9572e-05
614.5 6.9305e-05
615.5 6.9037e-05
616.5 6.877e-05
617.5 6.8504e-05
618.5 6.8237e-05
619.5 6.7971e-05
620.5 6.7705e-05
621.5 6.7439e-05
622.5 6.7173e-05
623.5 6.6906e-05
624.5 6.6641e-05
625.5 6.6375e-05
626.5 6.6109e-05
627.5 6.5843e-05
628.5 6.5577e-05
629.5 6.5311e-05
630.5 6.5045e-05
631.5 6.4778e-05
632.5 6.4512e-05
633.5 6.4245e-05
634.5 6.3979e-05
635.5 6.3712e-05
636.5 6.3444e-05
637.5 6.3177e-05
638.5 6.291e-05
639.5 6.2643e-05
640.5 6.2376e-05
641.5 6.2109e-05
642.5 6.1842e-05
643.5 6.1575e-05
644.5 6.1309e-05
645.5 6.1044e-05
646.5 6.0779e-05
647.5 6.0514e-05
648.5 6.025e-05
649.5 5.9987e-05
650.5 5.9724e-05
651.5 5.9462e-05
652.5 5.9201e-05
653.5 5.894e-05
654.5 5.868e-05
655.5 5.8421e-05
656.5 5.8163e-05
657.5 5.7905e-05
658.5 5.7649e-05
659.5 5.7393e-05
660.5 5.7138e-05
661.5 5.6884e-05
662.5 5.6632e-05
663.5 5.638e-05
664.5 5.613e-05
665.5 5.5882e-05
666.5 5.5635e-05
667.5 5.5389e-05
668.5 5.5145e-05
669.5 5.4903e-05
670.5 5.4663e-05
671.5 5.4424e-05
672.5 5.4187e-05
673.5 5.3952e-05
674.5 5.3718e-05
675.5 5.3486e-05
676.5 5.3255e-05
677.5 5.3026e-05
678.5 5.2799e-05
679.5 5.2573e-05
680.5 5.2349e-05
681.5 5.2126e-05
682.5 5.1905e-05
683.5 5.1686e-05
684.5 5.1468e-05
685.5 5.1251e-05
686.5 5.1036e-05
687.5 5.0822e-05
688.5 5.0609e-05
689.5 5.0398e-05
690.5 5.0188e-05
691.5 4.9979e-05
692.5 4.9772e-05
693.5 4.9565e-05
694.5 4.936e-05
695.5 4.9157e-05
696.5 4.8954e-05
697.5 4.8753e-05
698.5 4.8553e-05
699.5 4.8355e-05
700.5 4.8157e-05
701.5 4.7961e-05
702.5 4.7767e-05
703.5 4.7574e-05
704.5 4.7382e-05
705.5 4.7192e-05
706.5 4.7003e-05
707.5 4.6816e-05
708.5 4.663e-05
709.5 4.6445e-05
710.5 4.6262e-05
711.5 4.608e-05
712.5 4.59e-05
713.5 4.5721e-05
714.5 4.5543e-05
715.5 4.5366e-05
716.5 4.5191e-05
717.5 4.5017e-05
718.5 4.4845e-05
719.5 4.4673e-05
720.5 4.4503e-05
721.5 4.4335e-05
722.5 4.4167e-05
723.5 4.4001e-05
724.5 4.3836e-05
725.5 4.3672e-05
726.5 4.3509e-05
727.5 4.3347e-05
728.5 4.3186e-05
729.5 4.3026e-05
730.5 4.2867e-05
731.5 4.2709e-05
732.5 4.2552e-05
733.5 4.2396e-05
734.5 4.2241e-05
735.5 4.2087e-05
736.5 4.1934e-05
737.5 4.1781e-05
738.5 4.163e-05
739.5 4.1479e-05
740.5 4.1329e-05
741.5 4.118e-05
742.5 4.1032e-05
743.5 4.0884e-05
744.5 4.0737e-05
745.5 4.059e-05
746.5 4.0444e-05
747.5 4.0299e-05
748.5 4.0155e-05
749.5 4.0011e-05
750.5 3.9868e-05
751.5 3.9725e-05
752.5 3.9583e-05
753.5 3.9442e-05
754.5 3.9301e-05
755.5 3.9161e-05
756.5 3.9021e-05
757.5 3.8882e-05
758.5 3.8744e-05
759.5 3.8606e-05
760.5 3.8468e-05
761.5 3.8331e-05
762.5 3.8195e-05
763.5 3.8059e-05
764.5 3.7923e-05
765.5 3.7789e-05
766.5 3.7655e-05
767.5 3.7521e-05
768.5 3.7389e-05
769.5 3.7257e-05
770.5 3.7126e-05
771.5 3.6995e-05
772.5 3.6866e-05
773.5 3.6737e-05
774.5 3.661e-05
775.5 3.6483e-05
776.5 3.6357e-05
777.5 3.6232e-05
778.5 3.6109e-05
779.5 3.5986e-05
780.5 3.5864e-05
781.5 3.5744e-05
782.5 3.5625e-05
783.5 3.5506e-05
784.5 3.5389e-05
785.5 3.5273e-05
786.5 3.5158e-05
787.5 3.5043e-05
788.5 3.493e-05
789.5 3.4817e-05
790.5 3.4705e-05
791.5 3.4594e-05
792.5 3.4484e-05
793.5 3.4374e-05
794.5 3.4265e-05
795.5 3.4157e-05
796.5 3.405e-05
797.5 3.3943e-05
798.5 3.3838e-05
799.5 3.3733e-05
800.5 3.3628e-05
801.5 3.3525e-05
802.5 3.3422e-05
803.5 3.3319e-05
804.5 3.3218e-05
805.5 3.3117e-05
806.5 3.3017e-05
807.5 3.2917e-05
808.5 3.2818e-05
809.5 3.2719e-05
810.5 3.2621e-05
811.5 3.2524e-05
812.5 3.2427e-05
813.5 3.2331e-05
814.5 3.2235e-05
815.5 3.2139e-05
816.5 3.2044e-05
817.5 3.195e-05
818.5 3.1856e-05
819.5 3.1762e-05
820.5 3.1669e-05
821.5 3.1576e-05
822.5 3.1483e-05
823.5 3.1391e-05
824.5 3.1299e-05
825.5 3.1207e-05
826.5 3.1116e-05
827.5 3.1024e-05
828.5 3.0933e-05
829.5 3.0843e-05
830.5 3.0752e-05
831.5 3.0662e-05
832.5 3.0572e-05
833.5 3.0482e-05
834.5 3.0393e-05
835.5 3.0303e-05
836.5 3.0214e-05
837.5 3.0125e-05
838.5 3.0036e-05
839.5 2.9947e-05
840.5 2.9859e-05
841.5 2.9771e-05
842.5 2.9683e-05
843.5 2.9595e-05
844.5 2.9508e-05
845.5 2.9421e-05
846.5 2.9335e-05
847.5 2.9249e-05
848.5 2.9163e-05
849.5 2.9078e-05
850.5 2.8993e-05
851.5 2.8909e-05
852.5 2.8825e-05
853.5 2.8742e-05
854.5 2.8659e-05
855.5 2.8577e-05
856.5 2.8495e-05
857.5 2.8413e-05
858.5 2.8332e-05
859.5 2.8251e-05
860.5 2.8171e-05
861.5 2.809e-05
862.5 2.8011e-05
863.5 2.7931e-05
864.5 2.7852e-05
865.5 2.7773e-05
866.5 2.7695e-05
867.5 2.7617e-05
868.5 2.7539e-05
869.5 2.7461e-05
870.5 2.7384e-05
871.5 2.7308e-05
872.5 2.7231e-05
873.5 2.7155e-05
874.5 2.708e-05
875.5 2.7004e-05
876.5 2.693e-05
877.5 2.6856e-05
878.5 2.6782e-05
879.5 2.6709e-05
880.5 2.6636e-05
881.5 2.6564e-05
882.5 2.6493e-05
883.5 2.6422e-05
884.5 2.6351e-05
885.5 2.6281e-05
886.5 2.6211e-05
887.5 2.6141e-05
888.5 2.6072e-05
889.5 2.6003e-05
890.5 2.5935e-05
891.5 2.5866e-05
892.5 2.5798e-05
893.5 2.5731e-05
894.5 2.5663e-05
895.5 2.5596e-05
896.5 2.5529e-05
897.5 2.5463e-05
898.5 2.5397e-05
899.5 2.5331e-05
900.5 2.5265e-05
901.5 2.52e-05
902.5 2.5134e-05
903.5 2.507e-05
904.5 2.5005e-05
905.5 2.494e-05
906.5 2.4876e-05
907.5 2.4812e-05
908.5 2.4748e-05
909.5 2.4685e-05
910.5 2.4621e-05
911.5 2.4558e-05
912.5 2.4495e-05
913.5 2.4432e-05
914.5 2.4369e-05
915.5 2.4306e-05
916.5 2.4243e-05
917.5 2.4181e-05
918.5 2.4119e-05
919.5 2.4056e-05
920.5 2.3994e-05
921.5 2.3933e-05
922.5 2.3871e-05
923.5 2.3809e-05
924.5 2.3747e-05
925.5 2.3686e-05
926.5 2.3625e-05
927.5 2.3564e-05
928.5 2.3503e-05
929.5 2.3443e-05
930.5 2.3383e-05
931.5 2.3323e-05
932.5 2.3263e-05
933.5 2.3204e-05
934.5 2.3145e-05
935.5 2.3086e-05
936.5 2.3027e-05
937.5 2.2969e-05
938.5 2.2911e-05
939.5 2.2853e-05
940.5 2.2795e-05
941.5 2.2738e-05
942.5 2.268e-05
943.5 2.2624e-05
944.5 2.2567e-05
945.5 2.2511e-05
946.5 2.2455e-05
947.5 2.24e-05
948.5 2.2345e-05
949.5 2.229e-05
950.5 2.2235e-05
951.5 2.2181e-05
952.5 2.2127e-05
953.5 2.2073e-05
954.5 2.2019e-05
955.5 2.1966e-05
956.5 2.1913e-05
957.5 2.186e-05
958.5 2.1808e-05
959.5 2.1756e-05
960.5 2.1704e-05
961.5 2.1653e-05
962.5 2.1602e-05
963.5 2.1551e-05
964.5 2.15e-05
965.5 2.145e-05
966.5 2.14e-05
967.5 2.1351e-05
968.5 2.1301e-05
969.5 2.1252e-05
970.5 2.1203e-05
971.5 2.1154e-05
972.5 2.1106e-05
973.5 2.1057e-05
974.5 2.1008e-05
975.5 2.096e-05
976.5 2.0911e-05
977.5 2.0863e-05
978.5 2.0814e-05
979.5 2.0766e-05
980.5 2.0717e-05
981.5 2.0669e-05
982.5 2.062e-05
983.5 2.0572e-05
984.5 2.0523e-05
985.5 2.0475e-05
986.5 2.0426e-05
987.5 2.0378e-05
988.5 2.0329e-05
989.5 2.0281e-05
990.5 2.0233e-05
991.5 2.0185e-05
992.5 2.0137e-05
993.5 2.0089e-05
994.5 2.0041e-05
995.5 1.9994e-05
996.5 1.9946e-05
997.5 1.9899e-05
998.5 1.9852e-05
999.5 1.9805e-05
1000.5 1.9758e-05
1001.5 1.9712e-05
1002.5 1.9666e-05
1003.5 1.962e-05
1004.5 1.9575e-05
1005.5 1.9529e-05
1006.5 1.9484e-05
1007.5 1.9439e-05
1008.5 1.9395e-05
1009.5 1.935e-05
1010.5 1.9306e-05
1011.5 1.9262e-05
1012.5 1.9218e-05
1013.5 1.9174e-05
1014.5 1.913e-05
1015.5 1.9087e-05
1016.5 1.9043e-05
1017.5 1.9e-05
1018.5 1.8957e-05
1019.5 1.8913e-05
1020.5 1.887e-05
1021.5 1.8828e-05
1022.5 1.8785e-05
1023.5 1.8742e-05
1024.5 1.87e-05
1025.5 1.8658e-05
1026.5 1.8616e-05
1027.5 1.8574e-05
1028.5 1.8532e-05
1029.5 1.8491e-05
1030.5 1.845e-05
1031.5 1.8409e-05
1032.5 1.8369e-05
1033.5 1.8329e-05
1034.5 1.8289e-05
1035.5 1.8249e-05
1036.5 1.821e-05
1037.5 1.8171e-05
1038.5 1.8132e-05
1039.5 1.8093e-05
1040.5 1.8054e-05
1041.5 1.8016e-05
1042.5 1.7977e-05
1043.5 1.7939e-05
1044.5 1.7901e-05
1045.5 1.7863e-05
1046.5 1.7825e-05
1047.5 1.7787e-05
1048.5 1.7749e-05
1049.5 1.7711e-05
1050.5 1.7673e-05
1051.5 1.7635e-05
1052.5 1.7597e-05
1053.5 1.7559e-05
1054.5 1.7521e-05
1055.5 1.7483e-05
1056.5 1.7445e-05
1057.5 1.7407e-05
1058.5 1.7369e-05
1059.5 1.7331e-05
1060.5 1.7293e-05
1061.5 1.7255e-05
1062.5 1.7218e-05
1063.5 1.718e-05
1064.5 1.7143e-05
1065.5 1.7106e-05
1066.5 1.7069e-05
1067.5 1.7032e-05
1068.5 1.6996e-05
1069.5 1.696e-05
1070.5 1.6924e-05
1071.5 1.6889e-05
1072.5 1.6853e-05
1073.5 1.6818e-05
1074.5 1.6783e-05
1075.5 1.6748e-05
1076.5 1.6714e-05
1077.5 1.668e-05
1078.5 1.6646e-05
1079.5 1.6612e-05
1080.5 1.6578e-05
1081.5 1.6545e-05
1082.5 1.6511e-05
1083.5 1.6478e-05
1084.5 1.6445e-05
1085.5 1.6412e-05
1086.5 1.6379e-05
1087.5 1.6347e-05
1088.5 1.6314e-05
1089.5 1.6282e-05
1090.5 1.6249e-05
1091.5 1.6217e-05
1092.5 1.6185e-05
1093.5 1.6153e-05
1094.5 1.6121e-05
1095.5 1.6089e-05
1096.5 1.6057e-05
1097.5 1.6025e-05
1098.5 1.5993e-05
1099.5 1.5962e-05
1100.5 1.5931e-05
1101.5 1.59e-05
1102.5 1.5869e-05
1103.5 1.5839e-05
1104.5 1.5809e-05
1105.5 1.5779e-05
1106.5 1.5749e-05
1107.5 1.5719e-05
1108.5 1.5689e-05
1109.5 1.566e-05
1110.5 1.5631e-05
1111.5 1.5601e-05
1112.5 1.5572e-05
1113.5 1.5543e-05
1114.5 1.5513e-05
1115.5 1.5484e-05
1116.5 1.5454e-05
1117.5 1.5424e-05
1118.5 1.5394e-05
1119.5 1.5364e-05
1120.5 1.5334e-05
1121.5 1.5304e-05
1122.5 1.5274e-05
1123.5 1.5243e-05
1124.5 1.5212e-05
1125.5 1.5181e-05
1126.5 1.515e-05
1127.5 1.5119e-05
1128.5 1.5088e-05
1129.5 1.5057e-05
1130.5 1.5026e-05
1131.5 1.4995e-05
1132.5 1.4964e-05
1133.5 1.4933e-05
1134.5 1.4902e-05
1135.5 1.4872e-05
1136.5 1.4841e-05
1137.5 1.4811e-05
1138.5 1.4781e-05
1139.5 1.4751e-05
1140.5 1.4721e-05
1141.5 1.4692e-05
1142.5 1.4663e-05
1143.5 1.4634e-05
1144.5 1.4606e-05
1145.5 1.4577e-05
1146.5 1.455e-05
1147.5 1.4522e-05
1148.5 1.4494e-05
1149.5 1.4467e-05
1150.5 1.444e-05
1151.5 1.4414e-05
1152.5 1.4387e-05
1153.5 1.4361e-05
1154.5 1.4335e-05
1155.5 1.4309e-05
1156.5 1.4283e-05
1157.5 1.4258e-05
1158.5 1.4233e-05
1159.5 1.4208e-05
1160.5 1.4183e-05
1161.5 1.4159e-05
1162.5 1.4135e-05
1163.5 1.4111e-05
1164.5 1.4087e-05
1165.5 1.4064e-05
1166.5 1.4041e-05
1167.5 1.4018e-05
1168.5 1.3996e-05
1169.5 1.3974e-05
1170.5 1.3952e-05
1171.5 1.3931e-05
1172.5 1.391e-05
1173.5 1.3889e-05
1174.5 1.3869e-05
1175.5 1.3848e-05
1176.5 1.3829e-05
1177.5 1.3809e-05
1178.5 1.379e-05
1179.5 1.3772e-05
1180.5 1.3753e-05
1181.5 1.3735e-05
1182.5 1.3717e-05
1183.5 1.3699e-05
1184.5 1.3682e-05
1185.5 1.3665e-05
1186.5 1.3648e-05
1187.5 1.3631e-05
1188.5 1.3614e-05
1189.5 1.3598e-05
1190.5 1.3582e-05
1191.5 1.3566e-05
1192.5 1.3551e-05
1193.5 1.3535e-05
1194.5 1.3521e-05
1195.5 1.3506e-05
1196.5 1.3492e-05
1197.5 1.3479e-05
1198.5 1.3466e-05
1199.5 1.3453e-05
1200.5 1.3441e-05
1201.5 1.343e-05
1202.5 1.3419e-05
1203.5 1.3409e-05
1204.5 1.3399e-05
1205.5 1.339e-05
1206.5 1.3381e-05
1207.5 1.3373e-05
1208.5 1.3366e-05
1209.5 1.3359e-05
1210.5 1.3352e-05
1211.5 1.3346e-05
1212.5 1.3341e-05
1213.5 1.3336e-05
1214.5 1.3331e-05
1215.5 1.3327e-05
1216.5 1.3323e-05
1217.5 1.332e-05
1218.5 1.3317e-05
1219.5 1.3315e-05
1220.5 1.3313e-05
1221.5 1.3311e-05
1222.5 1.3309e-05
1223.5 1.3308e-05
1224.5 1.3307e-05
1225.5 1.3306e-05
1226.5 1.3305e-05
1227.5 1.3305e-05
1228.5 1.3305e-05
1229.5 1.3305e-05
1230.5 1.3305e-05
1231.5 1.3305e-05
1232.5 1.3306e-05
1233.5 1.3307e-05
1234.5 1.3307e-05
1235.5 1.3308e-05
1236.5 1.3309e-05
1237.5 1.331e-05
1238.5 1.3311e-05
1239.5 1.3311e-05
1240.5 1.3312e-05
1241.5 1.3313e-05
1242.5 1.3314e-05
1243.5 1.3315e-05
1244.5 1.3316e-05
1245.5 1.3316e-05
1246.5 1.3317e-05
1247.5 1.3318e-05
1248.5 1.3319e-05
1249.5 1.3319e-05
1250.5 1.332e-05
1251.5 1.3321e-05
1252.5 1.3321e-05
1253.5 1.3322e-05
1254.5 1.3322e-05
1255.5 1.3323e-05
1256.5 1.3324e-05
1257.5 1.3324e-05
1258.5 1.3325e-05
1259.5 1.3325e-05
1260.5 1.3326e-05
1261.5 1.3326e-05
1262.5 1.3327e-05
1263.5 1.3327e-05
1264.5 1.3328e-05
1265.5 1.3328e-05
1266.5 1.3329e-05
1267.5 1.3329e-05
1268.5 1.333e-05
1269.5 1.3331e-05
1270.5 1.3331e-05
1271.5 1.3332e-05
1272.5 1.3332e-05
1273.5 1.3333e-05
1274.5 1.3334e-05
1275.5 1.3335e-05
1276.5 1.3335e-05
1277.5 1.3336e-05
1278.5 1.3337e-05
1279.5 1.3338e-05
1280.5 1.3338e-05
1281.5 1.3339e-05
1282.5 1.334e-05
1283.5 1.334e-05
1284.5 1.334e-05
1285.5 1.334e-05
1286.5 1.334e-05
1287.5 1.3339e-05
1288.5 1.3339e-05
1289.5 1.3338e-05
1290.5 1.3337e-05
1291.5 1.3335e-05
1292.5 1.3334e-05
1293.5 1.3332e-05
1294.5 1.333e-05
1295.5 1.3327e-05
1296.5 1.3325e-05
1297.5 1.3322e-05
1298.5 1.3319e-05
1299.5 1.3315e-05
1300.5 1.3311e-05
1301.5 1.3307e-05
1302.5 1.3303e-05
1303.5 1.3298e-05
1304.5 1.3293e-05
1305.5 1.3288e-05
1306.5 1.3282e-05
1307.5 1.3277e-05
1308.5 1.327e-05
1309.5 1.3264e-05
1310.5 1.3257e-05
1311.5 1.325e-05
1312.5 1.3243e-05
1313.5 1.3236e-05
1314.5 1.3228e-05
1315.5 1.322e-05
1316.5 1.3211e-05
1317.5 1.3203e-05
1318.5 1.3194e-05
1319.5 1.3185e-05
1320.5 1.3175e-05
1321.5 1.3166e-05
1322.5 1.3156e-05
1323.5 1.3146e-05
1324.5 1.3136e-05
1325.5 1.3125e-05
1326.5 1.3114e-05
1327.5 1.3103e-05
1328.5 1.3092e-05
1329.5 1.308e-05
1330.5 1.3068e-05
1331.5 1.3056e-05
1332.5 1.3044e-05
1333.5 1.3031e-05
1334.5 1.3019e-05
1335.5 1.3006e-05
1336.5 1.2993e-05
1337.5 1.298e-05
1338.5 1.2966e-05
1339.5 1.2953e-05
1340.5 1.2939e-05
1341.5 1.2925e-05
1342.5 1.2912e-05
1343.5 1.2898e-05
1344.5 1.2884e-05
1345.5 1.2869e-05
1346.5 1.2855e-05
1347.5 1.2841e-05
1348.5 1.2826e-05
1349.5 1.2811e-05
1350.5 1.2797e-05
1351.5 1.2782e-05
1352.5 1.2767e-05
1353.5 1.2752e-05
1354.5 1.2736e-05
1355.5 1.2721e-05
1356.5 1.2706e-05
1357.5 1.269e-05
1358.5 1.2675e-05
1359.5 1.2659e-05
1360.5 1.2643e-05
1361.5 1.2627e-05
1362.5 1.2611e-05
1363.5 1.2595e-05
1364.5 1.2579e-05
1365.5 1.2563e-05
1366.5 1.2547e-05
1367.5 1.2531e-05
1368.5 1.2514e-05
1369.5 1.2498e-05
1370.5 1.2482e-05
1371.5 1.2467e-05
1372.5 1.2451e-05
1373.5 1.2435e-05
1374.5 1.242e-05
1375.5 1.2404e-05
1376.5 1.2389e-05
1377.5 1.2374e-05
1378.5 1.2359e-05
1379.5 1.2344e-05
1380.5 1.233e-05
1381.5 1.2315e-05
1382.5 1.2301e-05
1383.5 1.2286e-05
1384.5 1.2272e-05
1385.5 1.2258e-05
1386.5 1.2244e-05
1387.5 1.223e-05
1388.5 1.2216e-05
1389.5 1.2202e-05
1390.5 1.2189e-05
1391.5 1.2175e-05
1392.5 1.2162e-05
1393.5 1.2149e-05
1394.5 1.2136e-05
1395.5 1.2123e-05
1396.5 1.211e-05
1397.5 1.2097e-05
1398.5 1.2084e-05
1399.5 1.2071e-05
1400.5 1.2058e-05
1401.5 1.2045e-05
1402.5 1.2032e-05
1403.5 1.2019e-05
1404.5 1.2007e-05
1405.5 1.1994e-05
1406.5 1.1981e-05
1407.5 1.1968e-05
1408.5 1.1955e-05
1409.5 1.1943e-05
1410.5 1.193e-05
1411.5 1.1917e-05
1412.5 1.1905e-05
1413.5 1.1892e-05
1414.5 1.1879e-05
1415.5 1.1866e-05
1416.5 1.1854e-05
1417.5 1.1841e-05
1418.5 1.1828e-05
1419.5 1.1815e-05
1420.5 1.1802e-05
1421.5 1.1788e-05
1422.5 1.1775e-05
1423.5 1.1761e-05
1424.5 1.1748e-05
1425.5 1.1734e-05
1426.5 1.172e-05
1427.5 1.1706e-05
1428.5 1.1692e-05
1429.5 1.1678e-05
1430.5 1.1664e-05
1431.5 1.165e-05
1432.5 1.1635e-05
1433.5 1.1621e-05
1434.5 1.1606e-05
1435.5 1.1592e-05
1436.5 1.1577e-05
1437.5 1.1563e-05
1438.5 1.1548e-05
1439.5 1.1534e-05
1440.5 1.1519e-05
1441.5 1.1505e-05
1442.5 1.149e-05
1443.5 1.1476e-05
1444.5 1.1462e-05
1445.5 1.1448e-05
1446.5 1.1434e-05
1447.5 1.142e-05
1448.5 1.1406e-05
1449.5 1.1392e-05
1450.5 1.1378e-05
1451.5 1.1365e-05
1452.5 1.1351e-05
1453.5 1.1338e-05
1454.5 1.1324e-05
1455.5 1.1311e-05
1456.5 1.1298e-05
1457.5 1.1284e-05
1458.5 1.1271e-05
1459.5 1.1258e-05
1460.5 1.1245e-05
1461.5 1.1231e-05
1462.5 1.1218e-05
1463.5 1.1205e-05
1464.5 1.1192e-05
1465.5 1.1179e-05
1466.5 1.1167e-05
1467.5 1.1154e-05
1468.5 1.1141e-05
1469.5 1.1128e-05
1470.5 1.1115e-05
1471.5 1.1103e-05
1472.5 1.109e-05
1473.5 1.1077e-05
1474.5 1.1064e-05
1475.5 1.1051e-05
1476.5 1.1038e-05
1477.5 1.1024e-05
1478.5 1.1011e-05
1479.5 1.0998e-05
1480.5 1.0984e-05
1481.5 1.0971e-05
1482.5 1.0957e-05
1483.5 1.0944e-05
1484.5 1.0931e-05
1485.5 1.0917e-05
1486.5 1.0904e-05
1487.5 1.0891e-05
1488.5 1.0877e-05
1489.5 1.0864e-05
1490.5 1.0851e-05
1491.5 1.0838e-05
1492.5 1.0825e-05
1493.5 1.0812e-05
1494.5 1.08e-05
1495.5 1.0787e-05
1496.5 1.0774e-05
1497.5 1.0762e-05
1498.5 1.0749e-05
1499.5 1.0736e-05
1500.5 1.0724e-05
1501.5 1.0711e-05
1502.5 1.0699e-05
1503.5 1.0686e-05
1504.5 1.0674e-05
1505.5 1.0662e-05
1506.5 1.0649e-05
1507.5 1.0637e-05
1508.5 1.0625e-05
1509.5 1.0613e-05
1510.5 1.06e-05
1511.5 1.0588e-05
1512.5 1.0576e-05
1513.5 1.0563e-05
1514.5 1.0551e-05
1515.5 1.0539e-05
1516.5 1.0526e-05
1517.5 1.0514e-05
1518.5 1.0501e-05
1519.5 1.0489e-05
1520.5 1.0476e-05
1521.5 1.0464e-05
1522.5 1.0451e-05
1523.5 1.0438e-05
1524.5 1.0426e-05
1525.5 1.0413e-05
1526.5 1.04e-05
1527.5 1.0387e-05
1528.5 1.0374e-05
1529.5 1.0361e-05
1530.5 1.0348e-05
1531.5 1.0335e-05
1532.5 1.0322e-05
1533.5 1.0309e-05
1534.5 1.0296e-05
1535.5 1.0283e-05
1536.5 1.0269e-05
1537.5 1.0256e-05
1538.5 1.0243e-05
1539.5 1.0229e-05
1540.5 1.0216e-05
1541.5 1.0203e-05
1542.5 1.019e-05
1543.5 1.0176e-05
1544.5 1.0163e-05
1545.5 1.015e-05
1546.5 1.0137e-05
1547.5 1.0123e-05
1548.5 1.011e-05
1549.5 1.0096e-05
1550.5 1.0083e-05
1551.5 1.007e-05
1552.5 1.0056e-05
1553.5 1.0043e-05
1554.5 1.0029e-05
1555.5 1.0016e-05
1556.5 1.0002e-05
1557.5 9.9888e-06
1558.5 9.9754e-06
1559.5 9.962e-06
1560.5 9.9487e-06
1561.5 9.9355e-06
1562.5 9.9224e-06
1563.5 9.9093e-06
1564.5 9.8964e-06
1565.5 9.8836e-06
1566.5 9.871e-06
1567.5 9.8584e-06
1568.5 9.8459e-06
1569.5 9.8335e-06
1570.5 9.8212e-06
1571.5 9.8089e-06
1572.5 9.7968e-06
1573.5 9.7846e-06
1574.5 9.7726e-06
1575.5 9.7605e-06
1576.5 9.7486e-06
1577.5 9.7367e-06
1578.5 9.7248e-06
1579.5 9.713e-06
1580.5 9.7013e-06
1581.5 9.6895e-06
1582.5 9.6778e-06
1583.5 9.666e-06
1584.5 9.6542e-06
1585.5 9.6423e-06
1586.5 9.6303e-06
1587.5 9.6182e-06
1588.5 9.606e-06
1589.5 9.5937e-06
1590.5 9.5813e-06
1591.5 9.5687e-06
1592.5 9.556e-06
1593.5 9.5432e-06
1594.5 9.5304e-06
1595.5 9.5175e-06
1596.5 9.5045e-06
1597.5 9.4916e-06
1598.5 9.4787e-06
1599.5 9.4658e-06
1600.5 9.4529e-06
1601.5 9.4401e-06
1602.5 9.4273e-06
1603.5 9.4146e-06
1604.5 9.4019e-06
1605.5 9.3893e-06
1606.5 9.3767e-06
1607.5 9.3641e-06
1608.5 9.3516e-06
1609.5 9.3391e-06
1610.5 9.3267e-06
1611.5 9.3143e-06
1612.5 9.3019e-06
1613.5 9.2896e-06
1614.5 9.2773e-06
1615.5 9.2651e-06
1616.5 9.2529e-06
1617.5 9.2408e-06
1618.5 9.2287e-06
1619.5 9.2166e-06
1620.5 9.2045e-06
1621.5 9.1923e-06
1622.5 9.1801e-06
1623.5 9.1679e-06
1624.5 9.1556e-06
1625.5 9.1432e-06
1626.5 9.1308e-06
1627.5 9.1183e-06
1628.5 9.1058e-06
1629.5 9.0932e-06
1630.5 9.0806e-06
1631.5 9.0679e-06
1632.5 9.0551e-06
1633.5 9.0422e-06
1634.5 9.0294e-06
1635.5 9.0164e-06
1636.5 9.0034e-06
1637.5 8.9904e-06
1638.5 8.9773e-06
1639.5 8.9641e-06
1640.5 8.9509e-06
1641.5 8.9375e-06
1642.5 8.924e-06
1643.5 8.9103e-06
1644.5 8.8965e-06
1645.5 8.8826e-06
1646.5 8.8685e-06
1647.5 8.8542e-06
1648.5 8.8398e-06
1649.5 8.8254e-06
1650.5 8.8109e-06
1651.5 8.7962e-06
1652.5 8.7816e-06
1653.5 8.7668e-06
1654.5 8.7521e-06
1655.5 8.7373e-06
1656.5 8.7225e-06
1657.5 8.7078e-06
1658.5 8.6931e-06
1659.5 8.6784e-06
1660.5 8.6639e-06
1661.5 8.6495e-06
1662.5 8.6352e-06
1663.5 8.621e-06
1664.5 8.607e-06
1665.5 8.5932e-06
1666.5 8.5794e-06
1667.5 8.5659e-06
1668.5 8.5524e-06
1669.5 8.5392e-06
1670.5 8.5261e-06
1671.5 8.5132e-06
1672.5 8.5005e-06
1673.5 8.488e-06
1674.5 8.4758e-06
1675.5 8.4638e-06
1676.5 8.4521e-06
1677.5 8.4407e-06
1678.5 8.4296e-06
1679.5 8.4188e-06
1680.5 8.4083e-06
1681.5 8.398e-06
1682.5 8.3879e-06
1683.5 8.3781e-06
1684.5 8.3686e-06
1685.5 8.3592e-06
1686.5 8.35e-06
1687.5 8.3409e-06
1688.5 8.332e-06
1689.5 8.3231e-06
1690.5 8.3144e-06
1691.5 8.3058e-06
1692.5 8.2971e-06
1693.5 8.2886e-06
1694.5 8.2801e-06
1695.5 8.2715e-06
1696.5 8.263e-06
1697.5 8.2545e-06
1698.5 8.246e-06
1699.5 8.2374e-06
1700.5 8.2288e-06
1701.5 8.2201e-06
1702.5 8.2114e-06
1703.5 8.2026e-06
1704.5 8.1936e-06
1705.5 8.1846e-06
1706.5 8.1754e-06
1707.5 8.1661e-06
1708.5 8.1566e-06
1709.5 8.147e-06
1710.5 8.1373e-06
1711.5 8.1273e-06
1712.5 8.1172e-06
1713.5 8.107e-06
1714.5 8.0966e-06
1715.5 8.086e-06
1716.5 8.0754e-06
1717.5 8.0646e-06
1718.5 8.0536e-06
1719.5 8.0426e-06
1720.5 8.0315e-06
1721.5 8.0204e-06
1722.5 8.0092e-06
1723.5 7.998e-06
1724.5 7.9868e-06
1725.5 7.9757e-06
1726.5 7.9645e-06
1727.5 7.9535e-06
1728.5 7.9425e-06
1729.5 7.9317e-06
1730.5 7.921e-06
1731.5 7.9104e-06
1732.5 7.9e-06
1733.5 7.8898e-06
1734.5 7.8796e-06
1735.5 7.8697e-06
1736.5 7.8598e-06
1737.5 7.85e-06
1738.5 7.8403e-06
1739.5 7.8307e-06
1740.5 7.8211e-06
1741.5 7.8115e-06
1742.5 7.8019e-06
1743.5 7.7924e-06
1744.5 7.7828e-06
1745.5 7.7732e-06
1746.5 7.7636e-06
1747.5 7.7541e-06
1748.5 7.7445e-06
1749.5 7.7349e-06
1750.5 7.7254e-06
1751.5 7.7159e-06
1752.5 7.7064e-06
1753.5 7.6969e-06
1754.5 7.6874e-06
1755.5 7.6779e-06
1756.5 7.6684e-06
1757.5 7.659e-06
1758.5 7.6495e-06
1759.5 7.6401e-06
1760.5 7.6306e-06
1761.5 7.6211e-06
1762.5 7.6116e-06
1763.5 7.602e-06
1764.5 7.5923e-06
1765.5 7.5825e-06
1766.5 7.5727e-06
1767.5 7.5627e-06
1768.5 7.5526e-06
1769.5 7.5424e-06
1770.5 7.5321e-06
1771.5 7.5217e-06
1772.5 7.5113e-06
1773.5 7.5008e-06
1774.5 7.4903e-06
1775.5 7.4797e-06
1776.5 7.4691e-06
1777.5 7.4586e-06
1778.5 7.448e-06
1779.5 7.4374e-06
1780.5 7.4268e-06
1781.5 7.4163e-06
1782.5 7.4058e-06
1783.5 7.3952e-06
1784.5 7.3848e-06
1785.5 7.3743e-06
1786.5 7.3638e-06
1787.5 7.3532e-06
1788.5 7.3427e-06
1789.5 7.3321e-06
1790.5 7.3214e-06
1791.5 7.3108e-06
1792.5 7.3002e-06
1793.5 7.2895e-06
1794.5 7.2789e-06
1795.5 7.2683e-06
1796.5 7.2577e-06
1797.5 7.2471e-06
1798.5 7.2365e-06
1799.5 7.2259e-06
1800.5 7.2152e-06
1801.5 7.2046e-06
1802.5 7.1939e-06
1803.5 7.1832e-06
1804.5 7.1725e-06
1805.5 7.1617e-06
1806.5 7.1508e-06
1807.5 7.14e-06
1808.5 7.129e-06
1809.5 7.118e-06
1810.5 7.107e-06
1811.5 7.0959e-06
1812.5 7.0847e-06
1813.5 7.0735e-06
1814.5 7.0623e-06
1815.5 7.051e-06
1816.5 7.0397e-06
1817.5 7.0284e-06
1818.5 7.0171e-06
1819.5 7.0058e-06
1820.5 6.9946e-06
1821.5 6.9834e-06
1822.5 6.9722e-06
1823.5 6.9611e-06
1824.5 6.95e-06
1825.5 6.939e-06
1826.5 6.9281e-06
1827.5 6.9172e-06
1828.5 6.9064e-06
1829.5 6.8957e-06
1830.5 6.8851e-06
1831.5 6.8747e-06
1832.5 6.8643e-06
1833.5 6.8541e-06
1834.5 6.8439e-06
1835.5 6.8339e-06
1836.5 6.824e-06
1837.5 6.8142e-06
1838.5 6.8045e-06
1839.5 6.795e-06
1840.5 6.7855e-06
1841.5 6.7761e-06
1842.5 6.7668e-06
1843.5 6.7576e-06
1844.5 6.7485e-06
1845.5 6.7394e-06
1846.5 6.7304e-06
1847.5 6.7214e-06
1848.5 6.7125e-06
1849.5 6.7037e-06
1850.5 6.695e-06
1851.5 6.6863e-06
1852.5 6.6777e-06
1853.5 6.6691e-06
1854.5 6.6606e-06
1855.5 6.6521e-06
1856.5 6.6436e-06
1857.5 6.6352e-06
1858.5 6.6269e-06
1859.5 6.6185e-06
1860.5 6.6102e-06
1861.5 6.6019e-06
1862.5 6.5937e-06
1863.5 6.5854e-06
1864.5 6.5771e-06
1865.5 6.5689e-06
1866.5 6.5606e-06
1867.5 6.5523e-06
1868.5 6.544e-06
1869.5 6.5356e-06
1870.5 6.5273e-06
1871.5 6.5189e-06
1872.5 6.5104e-06
1873.5 6.502e-06
1874.5 6.4935e-06
1875.5 6.485e-06
1876.5 6.4765e-06
1877.5 6.468e-06
1878.5 6.4596e-06
1879.5 6.4511e-06
1880.5 6.4426e-06
1881.5 6.4341e-06
1882.5 6.4255e-06
1883.5 6.417e-06
1884.5 6.4084e-06
1885.5 6.3997e-06
1886.5 6.3911e-06
1887.5 6.3824e-06
1888.5 6.3737e-06
1889.5 6.365e-06
1890.5 6.3563e-06
1891.5 6.3476e-06
1892.5 6.339e-06
1893.5 6.3303e-06
1894.5 6.3218e-06
1895.5 6.3132e-06
1896.5 6.3046e-06
1897.5 6.2961e-06
1898.5 6.2875e-06
1899.5 6.2789e-06
1900.5 6.2703e-06
1901.5 6.2618e-06
1902.5 6.2533e-06
1903.5 6.2448e-06
1904.5 6.2364e-06
1905.5 6.228e-06
1906.5 6.2196e-06
1907.5 6.2113e-06
1908.5 6.2031e-06
1909.5 6.1949e-06
1910.5 6.1866e-06
1911.5 6.1785e-06
1912.5 6.1703e-06
1913.5 6.1622e-06
1914.5 6.1541e-06
1915.5 6.146e-06
1916.5 6.1379e-06
1917.5 6.1297e-06
1918.5 6.1215e-06
1919.5 6.1133e-06
1920.5 6.1051e-06
1921.5 6.0969e-06
1922.5 6.0887e-06
1923.5 6.0804e-06
1924.5 6.0722e-06
1925.5 6.0639e-06
1926.5 6.0557e-06
1927.5 6.0474e-06
1928.5 6.0391e-06
1929.5 6.0308e-06
1930.5 6.0226e-06
1931.5 6.0144e-06
1932.5 6.0062e-06
1933.5 5.9981e-06
1934.5 5.9901e-06
1935.5 5.9821e-06
1936.5 5.9743e-06
1937.5 5.9666e-06
1938.5 5.959e-06
1939.5 5.9516e-06
1940.5 5.9443e-06
1941.5 5.9371e-06
1942.5 5.9301e-06
1943.5 5.9232e-06
1944.5 5.9164e-06
1945.5 5.9098e-06
1946.5 5.9032e-06
1947.5 5.8967e-06
1948.5 5.8903e-06
1949.5 5.8839e-06
1950.5 5.8776e-06
1951.5 5.8713e-06
1952.5 5.8651e-06
1953.5 5.8589e-06
1954.5 5.8527e-06
1955.5 5.8465e-06
1956.5 5.8404e-06
1957.5 5.8342e-06
1958.5 5.8281e-06
1959.5 5.8219e-06
1960.5 5.8157e-06
1961.5 5.8095e-06
1962.5 5.8033e-06
1963.5 5.7971e-06
1964.5 5.7909e-06
1965.5 5.7847e-06
1966.5 5.7785e-06
1967.5 5.7722e-06
1968.5 5.766e-06
1969.5 5.7598e-06
1970.5 5.7536e-06
1971.5 5.7474e-06
1972.5 5.7412e-06
1973.5 5.7351e-06
1974.5 5.7291e-06
1975.5 5.7231e-06
1976.5 5.7172e-06
1977.5 5.7113e-06
1978.5 5.7055e-06
1979.5 5.6997e-06
1980.5 5.6938e-06
1981.5 5.6879e-06
1982.5 5.682e-06
1983.5 5.6761e-06
1984.5 5.67e-06
1985.5 5.664e-06
1986.5 5.6578e-06
1987.5 5.6517e-06
1988.5 5.6454e-06
1989.5 5.6391e-06
1990.5 5.6326e-06
1991.5 5.6261e-06
1992.5 5.6194e-06
1993.5 5.6126e-06
1994.5 5.6056e-06
1995.5 5.5986e-06
1996.5 5.5914e-06
1997.5 5.5841e-06
1998.5 5.5768e-06
1999.5 5.5694e-06
2000.5 5.562e-06


==> anc/CDMSlite_LIP_2000_BetaGamma_0.1_Isotropic.txt <==
Energy-deposition(eV) probability-density
99.5 0.0021729
100.5 0.0021548
101.5 0.0021369
102.5 0.0021191
103.5 0.0021015
104.5 0.0020839
105.5 0.0020665
106.5 0.0020493
107.5 0.0020321
108.5 0.0020151
109.5 0.0019982
110.5 0.0019815
111.5 0.0019649
112.5 0.0019484
113.5 0.001932
114.5 0.0019158
115.5 0.0018996
116.5 0.0018837
117.5 0.0018678
118.5 0.0018521
119.5 0.0018365
120.5 0.0018211
121.5 0.0018057
122.5 0.0017905
123.5 0.0017755
124.5 0.0017605
125.5 0.0017457
126.5 0.001731
127.5 0.0017165
128.5 0.001702
129.5 0.0016877
130.5 0.0016736
131.5 0.0016595
132.5 0.0016456
133.5 0.0016318
134.5 0.0016182
135.5 0.0016047
136.5 0.0015913
137.5 0.001578
138.5 0.0015649
139.5 0.0015519
140.5 0.001539
141.5 0.0015263
142.5 0.0015137
143.5 0.0015012
144.5 0.0014888
145.5 0.0014766
146.5 0.0014645
147.5 0.0014525
148.5 0.0014407
149.5 0.001429
150.5 0.0014174
151.5 0.0014059
152.5 0.0013946
153.5 0.0013834
154.5 0.0013724
155.5 0.0013615
156.5 0.0013507
157.5 0.00134
158.5 0.0013293
159.5 0.0013188
160.5 0.0013082
161.5 0.0012978
162.5 0.0012875
163.5 0.0012772
164.5 0.001267
165.5 0.0012569
166.5 0.0012469
167.5 0.001237
168.5 0.0012271
169.5 0.0012174
170.5 0.0012078
171.5 0.0011983
172.5 0.0011889
173.5 0.0011796
174.5 0.0011704
175.5 0.0011614
176.5 0.0011524
177.5 0.0011434
178.5 0.0011346
179.5 0.0011258
180.5 0.0011171
181.5 0.0011084
182.5 0.0010998
183.5 0.0010913
184.5 0.0010828
185.5 0.0010744
186.5 0.0010662
187.5 0.0010581
188.5 0.0010502
189.5 0.0010423
190.5 0.0010345
191.5 0.0010266
192.5 0.0010188
193.5 0.0010111
194.5 0.0010033
195.5 0.00099561
196.5 0.00098795
197.5 0.00098033
198.5 0.00097277
199.5 0.00096527
200.5 0.00095782
201.5 0.00095043
202.5 0.0009431
203.5 0.00093583
204.5 0.00092862
205.5 0.00092146
206.5 0.00091435
207.5 0.0009073
208.5 0.0009003
209.5 0.00089336
210.5 0.00088647
211.5 0.00087963
212.5 0.00087284
213.5 0.00086609
214.5 0.00085938
215.5 0.00085269
216.5 0.000846
217.5 0.00083927
218.5 0.00083249
219.5 0.00082567
220.5 0.00081897
221.5 0.00081261
222.5 0.00080655
223.5 0.00080066
224.5 0.00079484
225.5 0.00078906
226.5 0.00078333
227.5 0.00077764
228.5 0.000772
229.5 0.0007664
230.5 0.00076086
231.5 0.00075535
232.5 0.00074989
233.5 0.00074448
234.5 0.00073911
235.5 0.00073377
236.5 0.00072848
237.5 0.00072323
238.5 0.00071802
239.5 0.00071285
240.5 0.00070771
241.5 0.00070262
242.5 0.00069756
243.5 0.00069255
244.5 0.00068757
245.5 0.00068263
246.5 0.00067774
247.5 0.00067288
248.5 0.00066806
249.5 0.00066329
250.5 0.00065855
251.5 0.00065385
252.5 0.00064919
253.5 0.00064457
254.5 0.00063998
255.5 0.00063544
256.5 0.00063094
257.5 0.00062648
258.5 0.00062206
259.5 0.00061768
260.5 0.00061333
261.5 0.00060903
262.5 0.00060476
263.5 0.00060052
264.5 0.00059633
265.5 0.00059216
266.5 0.00058803
267.5 0.00058394
268.5 0.00057988
269.5 0.00057586
270.5 0.00057188
271.5 0.00056793
272.5 0.00056402
273.5 0.00056015
274.5 0.00055632
275.5 0.00055252
276.5 0.00054877
277.5 0.00054505
278.5 0.00054137
279.5 0.00053772
280.5 0.00053411
281.5 0.00053053
282.5 0.00052698
283.5 0.00052346
284.5 0.00051998
285.5 0.00051652
286.5 0.00051308
287.5 0.00050968
288.5 0.0005063
289.5 0.00050294
290.5 0.0004996
291.5 0.00049629
292.5 0.000493
293.5 0.00048973
294.5 0.00048649
295.5 0.00048327
296.5 0.00048008
297.5 0.0004769
298.5 0.00047376
299.5 0.00047064
300.5 0.00046754
301.5 0.00046447
302.5 0.00046142
303.5 0.00045839
304.5 0.00045539
305.5 0.00045241
306.5 0.00044945
307.5 0.00044652
308.5 0.0004436
309.5 0.00044071
310.5 0.00043784
311.5 0.00043499
312.5 0.00043216
313.5 0.00042935
314.5 0.00042656
315.5 0.00042379
316.5 0.00042104
317.5 0.00041831
318.5 0.00041561
319.5 0.00041292
320.5 0.00041026
321.5 0.00040761
322.5 0.00040498
323.5 0.00040238
324.5 0.00039978
325.5 0.00039721
326.5 0.00039466
327.5 0.00039212
328.5 0.0003896
329.5 0.00038709
330.5 0.0003846
331.5 0.00038213
332.5 0.00037968
333.5 0.00037724
334.5 0.00037482
335.5 0.00037242
336.5 0.00037003
337.5 0.00036766
338.5 0.00036531
339.5 0.00036297
340.5 0.00036066
341.5 0.00035836
342.5 0.00035607
343.5 0.00035381
344.5 0.00035156
345.5 0.00034933
346.5 0.00034711
347.5 0.00034491
348.5 0.00034273
349.5 0.00034056
350.5 0.0003384
351.5 0.00033626
352.5 0.00033413
353.5 0.00033202
354.5 0.00032993
355.5 0.00032785
356.5 0.00032578
357.5 0.00032373
358.5 0.0003217
359.5 0.00031968
360.5 0.00031768
361.5 0.00031569
362.5 0.00031372
363.5 0.00031177
364.5 0.00030983
365.5 0.0003079
366.5 0.00030599
367.5 0.00030409
368.5 0.00030221
369.5 0.00030035
370.5 0.0002985
371.5 0.00029666
372.5 0.00029484
373.5 0.00029303
374.5 0.00029124
375.5 0.00028946
376.5 0.0002877
377.5 0.00028595
378.5 0.00028422
379.5 0.0002825
380.5 0.0002808
381.5 0.00027911
382.5 0.00027743
383.5 0.00027577
384.5 0.00027412
385.5 0.00027248
386.5 0.00027085
387.5 0.00026924
388.5 0.00026764
389.5 0.00026604
390.5 0.00026446
391.5 0.0002629
392.5 0.00026134
393.5 0.0002598
394.5 0.00025826
395.5 0.00025674
396.5 0.00025523
397.5 0.00025374
398.5 0.00025225
399.5 0.00025078
400.5 0.00024931
401.5 0.00024786
402.5 0.00024642
403.5 0.00024499
404.5 0.00024358
405.5 0.00024217
406.5 0.00024078
407.5 0.0002394
408.5 0.00023803
409.5 0.00023667
410.5 0.00023532
411.5 0.00023399
412.5 0.00023267
413.5 0.00023136
414.5 0.00023006
415.5 0.00022877
416.5 0.00022749
417.5 0.00022623
418.5 0.00022497
419.5 0.00022373
420.5 0.00022249
421.5 0.00022127
422.5 0.00022005
423.5 0.00021884
424.5 0.00021764
425.5 0.00021645
426.5 0.00021526
427.5 0.00021409
428.5 0.00021292
429.5 0.00021177
430.5 0.00021062
431.5 0.00020948
432.5 0.00020835
433.5 0.00020723
434.5 0.00020612
435.5 0.00020501
436.5 0.00020392
437.5 0.00020284
438.5 0.00020176
439.5 0.0002007
440.5 0.00019964
441.5 0.00019859
442.5 0.00019755
443.5 0.00019652
444.5 0.00019549
445.5 0.00019448
446.5 0.00019347
447.5 0.00019247
448.5 0.00019147
449.5 0.00019049
450.5 0.00018951
451.5 0.00018854
452.5 0.00018757
453.5 0.00018662
454.5 0.00018567
455.5 0.00018473
456.5 0.0001838
457.5 0.00018287
458.5 0.00018196
459.5 0.00018105
460.5 0.00018014
461.5 0.00017925
462.5 0.00017836
463.5 0.00017747
464.5 0.00017659
465.5 0.00017572
466.5 0.00017485
467.5 0.00017399
468.5 0.00017314
469.5 0.00017229
470.5 0.00017145
471.5 0.00017061
472.5 0.00016978
473.5 0.00016895
474.5 0.00016813
475.5 0.00016732
476.5 0.00016651
477.5 0.00016571
478.5 0.00016491
479.5 0.00016412
480.5 0.00016333
481.5 0.00016255
482.5 0.00016177
483.5 0.000161
484.5 0.00016023
485.5 0.00015947
486.5 0.00015871
487.5 0.00015796
488.5 0.00015721
489.5 0.00015647
490.5 0.00015573
491.5 0.000155
492.5 0.00015427
493.5 0.00015355
494.5 0.00015283
495.5 0.00015212
496.5 0.00015141
497.5 0.00015071
498.5 0.00015001
499.5 0.00014932
500.5 0.00014863
501.5 0.00014794
502.5 0.00014726
503.5 0.00014659
504.5 0.00014591
505.5 0.00014524
506.5 0.00014457
507.5 0.00014391
508.5 0.00014325
509.5 0.0001426
510.5 0.00014195
511.5 0.0001413
512.5 0.00014066
513.5 0.00014002
514.5 0.00013939
515.5 0.00013876
516.5 0.00013813
517.5 0.00013751
518.5 0.0001369
519.5 0.00013628
520.5 0.00013567
521.5 0.00013507
522.5 0.00013447
523.5 0.00013387
524.5 0.00013328
525.5 0.00013269
526.5 0.0001321
527.5 0.00013152
528.5 0.00013094
529.5 0.00013037
530.5 0.0001298
531.5 0.00012923
532.5 0.00012866
533.5 0.0001281
534.5 0.00012754
535.5 0.00012699
536.5 0.00012644
537.5 0.00012589
538.5 0.00012534
539.5 0.0001248
540.5 0.00012426
541.5 0.00012372
542.5 0.00012319
543.5 0.00012266
544.5 0.00012214
545.5 0.00012162
546.5 0.0001211
547.5 0.00012058
548.5 0.00012007
549.5 0.00011956
550.5 0.00011905
551.5 0.00011855
552.5 0.00011805
553.5 0.00011755
554.5 0.00011706
555.5 0.00011657
556.5 0.00011608
557.5 0.0001156
558.5 0.00011512
559.5 0.00011464
560.5 0.00011416
561.5 0.00011369
562.5 0.00011322
563.5 0.00011275
564.5 0.00011229
565.5 0.00011183
566.5 0.00011137
567.5 0.00011092
568.5 0.00011047
569.5 0.00011002
570.5 0.00010957
571.5 0.00010913
572.5 0.00010869
573.5 0.00010825
574.5 0.00010782
575.5 0.00010739
576.5 0.00010696
577.5 0.00010653
578.5 0.00010611
579.5 0.00010569
580.5 0.00010526
581.5 0.00010484
582.5 0.00010443
583.5 0.00010401
584.5 0.0001036
585.5 0.00010319
586.5 0.00010278
587.5 0.00010237
588.5 0.00010196
589.5 0.00010156
590.5 0.00010116
591.5 0.00010076
592.5 0.00010036
593.5 9.9966e-05
594.5 9.9573e-05
595.5 9.9181e-05
596.5 9.8791e-05
597.5 9.8403e-05
598.5 9.8016e-05
599.5 9.7632e-05
600.5 9.7249e-05
601.5 9.6867e-05
602.5 9.6488e-05
603.5 9.611e-05
604.5 9.5733e-05
605.5 9.5358e-05
606.5 9.4984e-05
607.5 9.4612e-05
608.5 9.4242e-05
609.5 9.3872e-05
610.5 9.3504e-05
611.5 9.3138e-05
612.5 9.2772e-05
613.5 9.2407e-05
614.5 9.2043e-05
615.5 9.168e-05
616.5 9.1318e-05
617.5 9.0956e-05
618.5 9.0595e-05
619.5 9.0235e-05
620.5 8.9876e-05
621.5 8.9517e-05
622.5 8.916e-05
623.5 8.8803e-05
624.5 8.8447e-05
625.5 8.8091e-05
626.5 8.7737e-05
627.5 8.7383e-05
628.5 8.703e-05
629.5 8.6678e-05
630.5 8.6327e-05
631.5 8.5977e-05
632.5 8.5628e-05
633.5 8.528e-05
634.5 8.4932e-05
635.5 8.4586e-05
636.5 8.424e-05
637.5 8.3895e-05
638.5 8.3551e-05
639.5 8.3208e-05
640.5 8.2866e-05
641.5 8.2525e-05
642.5 8.2184e-05
643.5 8.1845e-05
644.5 8.1506e-05
645.5 8.1169e-05
646.5 8.0832e-05
647.5 8.0497e-05
648.5 8.0162e-05
649.5 7.9828e-05
650.5 7.9495e-05
651.5 7.9164e-05
652.5 7.8833e-05
653.5 7.8503e-05
654.5 7.8175e-05
655.5 7.7847e-05
656.5 7.752e-05
657.5 7.7195e-05
658.5 7.687e-05
659.5 7.6547e-05
660.5 7.6226e-05
661.5 7.5905e-05
662.5 7.5586e-05
663.5 7.5269e-05
664.5 7.4953e-05
665.5 7.4639e-05
666.5 7.4327e-05
667.5 7.4016e-05
668.5 7.3706e-05
669.5 7.3399e-05
670.5 7.3092e-05
671.5 7.2788e-05
672.5 7.2484e-05
673.5 7.2183e-05
674.5 7.1882e-05
675.5 7.1583e-05
676.5 7.1286e-05
677.5 7.099e-05
678.5 7.0696e-05
679.5 7.0402e-05
680.5 7.0111e-05
681.5 6.9821e-05
682.5 6.9532e-05
683.5 6.9244e-05
684.5 6.8958e-05
685.5 6.8674e-05
686.5 6.8391e-05
687.5 6.811e-05
688.5 6.783e-05
689.5 6.7552e-05
690.5 6.7276e-05
691.5 6.7001e-05
692.5 6.6728e-05
693.5 6.6456e-05
694.5 6.6187e-05
695.5 6.5919e-05
696.5 6.5653e-05
697.5 6.5388e-05
698.5 6.5125e-05
699.5 6.4865e-05
700.5 6.4605e-05
701.5 6.4348e-05
702.5 6.4092e-05
703.5 6.3838e-05
704.5 6.3586e-05
705.5 6.3335e-05
706.5 6.3086e-05
707.5 6.2839e-05
708.5 6.2594e-05
709.5 6.235e-05
710.5 6.2108e-05
711.5 6.1867e-05
712.5 6.1628e-05
713.5 6.1391e-05
714.5 6.1155e-05
715.5 6.0921e-05
716.5 6.0688e-05
717.5 6.0457e-05
718.5 6.0227e-05
719.5 5.9999e-05
720.5 5.9771e-05
721.5 5.9546e-05
722.5 5.9321e-05
723.5 5.9098e-05
724.5 5.8876e-05
725.5 5.8655e-05
726.5 5.8435e-05
727.5 5.8217e-05
728.5 5.7999e-05
729.5 5.7783e-05
730.5 5.7568e-05
731.5 5.7355e-05
732.5 5.7142e-05
733.5 5.693e-05
734.5 5.6719e-05
735.5 5.651e-05
736.5 5.6301e-05
737.5 5.6094e-05
738.5 5.5888e-05
739.5 5.5683e-05
740.5 5.5479e-05
741.5 5.5276e-05
742.5 5.5075e-05
743.5 5.4875e-05
744.5 5.4676e-05
745.5 5.4478e-05
746.5 5.4281e-05
747.5 5.4085e-05
748.5 5.389e-05
749.5 5.3697e-05
750.5 5.3504e-05
751.5 5.3312e-05
752.5 5.3122e-05
753.5 5.2932e-05
754.5 5.2743e-05
755.5 5.2556e-05
756.5 5.2369e-05
757.5 5.2183e-05
758.5 5.1999e-05
759.5 5.1815e-05
760.5 5.1633e-05
761.5 5.1451e-05
762.5 5.1271e-05
763.5 5.1092e-05
764.5 5.0913e-05
765.5 5.0736e-05
766.5 5.056e-05
767.5 5.0385e-05
768.5 5.0211e-05
769.5 5.0038e-05
770.5 4.9866e-05
771.5 4.9695e-05
772.5 4.9525e-05
773.5 4.9356e-05
774.5 4.9187e-05
775.5 4.902e-05
776.5 4.8854e-05
777.5 4.8688e-05
778.5 4.8524e-05
779.5 4.836e-05
780.5 4.8198e-05
781.5 4.8036e-05
782.5 4.7875e-05
783.5 4.7715e-05
784.5 4.7556e-05
785.5 4.7398e-05
786.5 4.7241e-05
787.5 4.7085e-05
788.5 4.6929e-05
789.5 4.6775e-05
790.5 4.6622e-05
791.5 4.6469e-05
792.5 4.6317e-05
793.5 4.6166e-05
794.5 4.6016e-05
795.5 4.5866e-05
796.5 4.5717e-05
797.5 4.5569e-05
798.5 4.5421e-05
799.5 4.5274e-05
800.5 4.5128e-05
801.5 4.4983e-05
802.5 4.4838e-05
803.5 4.4694e-05
804.5 4.4551e-05
805.5 4.4408e-05
806.5 4.4266e-05
807.5 4.4125e-05
808.5 4.3984e-05
809.5 4.3844e-05
810.5 4.3705e-05
811.5 4.3566e-05
812.5 4.3428e-05
813.5 4.329e-05
814.5 4.3153e-05
815.5 4.3016e-05
816.5 4.288e-05
817.5 4.2745e-05
818.5 4.261e-05
819.5 4.2476e-05
820.5 4.2343e-05
821.5 4.221e-05
822.5 4.2077e-05
823.5 4.1946e-05
824.5 4.1815e-05
825.5 4.1684e-05
826.5 4.1555e-05
827.5 4.1426e-05
828.5 4.1297e-05
829.5 4.1169e-05
830.5 4.1042e-05
831.5 4.0916e-05
832.5 4.079e-05
833.5 4.0664e-05
834.5 4.054e-05
835.5 4.0416e-05
836.5 4.0292e-05
837.5 4.0169e-05
838.5 4.0046e-05
839.5 3.9925e-05
840.5 3.9803e-05
841.5 3.9683e-05
842.5 3.9562e-05
843.5 3.9443e-05
844.5 3.9324e-05
845.5 3.9206e-05
846.5 3.9088e-05
847.5 3.8971e-05
848.5 3.8855e-05
849.5 3.8739e-05
850.5 3.8624e-05
851.5 3.8509e-05
852.5 3.8395e-05
853.5 3.8282e-05
854.5 3.8169e-05
855.5 3.8057e-05
856.5 3.7945e-05
857.5 3.7834e-05
858.5 3.7723e-05
859.5 3.7612e-05
860.5 3.7503e-05
861.5 3.7393e-05
862.5 3.7284e-05
863.5 3.7176e-05
864.5 3.7068e-05
865.5 3.696e-05
866.5 3.6853e-05
867.5 3.6746e-05
868.5 3.664e-05
869.5 3.6534e-05
870.5 3.6429e-05
871.5 3.6324e-05
872.5 3.6219e-05
873.5 3.6115e-05
874.5 3.6011e-05
875.5 3.5908e-05
876.5 3.5805e-05
877.5 3.5703e-05
878.5 3.5601e-05
879.5 3.55e-05
880.5 3.5398e-05
881.5 3.5298e-05
882.5 3.5198e-05
883.5 3.5098e-05
884.5 3.4999e-05
885.5 3.49e-05
886.5 3.4802e-05
887.5 3.4704e-05
888.5 3.4607e-05
889.5 3.451e-05
890.5 3.4414e-05
891.5 3.4318e-05
892.5 3.4222e-05
893.5 3.4127e-05
894.5 3.4032e-05
895.5 3.3938e-05
896.5 3.3844e-05
897.5 3.375e-05
898.5 3.3657e-05
899.5 3.3564e-05
900.5 3.3472e-05
901.5 3.338e-05
902.5 3.3288e-05
903.5 3.3197e-05
904.5 3.3106e-05
905.5 3.3015e-05
906.5 3.2925e-05
907.5 3.2835e-05
908.5 3.2746e-05
909.5 3.2657e-05
910.5 3.2568e-05
911.5 3.248e-05
912.5 3.2392e-05
913.5 3.2304e-05
914.5 3.2217e-05
915.5 3.213e-05
916.5 3.2043e-05
917.5 3.1957e-05
918.5 3.1871e-05
919.5 3.1786e-05
920.5 3.1701e-05
921.5 3.1616e-05
922.5 3.1532e-05
923.5 3.1448e-05
924.5 3.1365e-05
925.5 3.1282e-05
926.5 3.1199e-05
927.5 3.1117e-05
928.5 3.1035e-05
929.5 3.0953e-05
930.5 3.0872e-05
931.5 3.0791e-05
932.5 3.071e-05
933.5 3.063e-05
934.5 3.055e-05
935.5 3.047e-05
936.5 3.0391e-05
937.5 3.0312e-05
938.5 3.0233e-05
939.5 3.0154e-05
940.5 3.0076e-05
941.5 2.9997e-05
942.5 2.992e-05
943.5 2.9842e-05
944.5 2.9764e-05
945.5 2.9687e-05
946.5 2.961e-05
947.5 2.9533e-05
948.5 2.9457e-05
949.5 2.938e-05
950.5 2.9304e-05
951.5 2.9227e-05
952.5 2.9151e-05
953.5 2.9076e-05
954.5 2.9e-05
955.5 2.8924e-05
956.5 2.8849e-05
957.5 2.8774e-05
958.5 2.8699e-05
959.5 2.8625e-05
960.5 2.8551e-05
961.5 2.8477e-05
962.5 2.8403e-05
963.5 2.833e-05
964.5 2.8257e-05
965.5 2.8185e-05
966.5 2.8113e-05
967.5 2.8041e-05
968.5 2.797e-05
969.5 2.7899e-05
970.5 2.7828e-05
971.5 2.7758e-05
972.5 2.7688e-05
973.5 2.7618e-05
974.5 2.7549e-05
975.5 2.748e-05
976.5 2.7412e-05
977.5 2.7343e-05
978.5 2.7275e-05
979.5 2.7208e-05
980.5 2.714e-05
981.5 2.7073e-05
982.5 2.7006e-05
983.5 2.694e-05
984.5 2.6874e-05
985.5 2.6808e-05
986.5 2.6742e-05
987.5 2.6677e-05
988.5 2.6612e-05
989.5 2.6547e-05
990.5 2.6483e-05
991.5 2.6419e-05
992.5 2.6355e-05
993.5 2.6292e-05
994.5 2.6229e-05
995.5 2.6166e-05
996.5 2.6103e-05
997.5 2.6041e-05
998.5 2.5978e-05
999.5 2.5916e-05
1000.5 2.5855e-05
1001.5 2.5793e-05
1002.5 2.5732e-05
1003.5 2.5671e-05
1004.5 2.561e-05
1005.5 2.5549e-05
1006.5 2.5489e-05
1007.5 2.5429e-05
1008.5 2.537e-05
1009.5 2.531e-05
1010.5 2.5251e-05
1011.5 2.5192e-05
1012.5 2.5133e-05
1013.5 2.5075e-05
1014.5 2.5016e-05
1015.5 2.4958e-05
1016.5 2.49e-05
1017.5 2.4842e-05
1018.5 2.4785e-05
1019.5 2.4727e-05
1020.5 2.467e-05
1021.5 2.4613e-05
1022.5 2.4556e-05
1023.5 2.4499e-05
1024.5 2.4442e-05
1025.5 2.4385e-05
1026.5 2.4328e-05
1027.5 2.4272e-05
1028.5 2.4216e-05
1029.5 2.4159e-05
1030.5 2.4103e-05
1031.5 2.4047e-05
1032.5 2.3992e-05
1033.5 2.3936e-05
1034.5 2.3881e-05
1035.5 2.3825e-05
1036.5 2.377e-05
1037.5 2.3715e-05
1038.5 2.3661e-05
1039.5 2.3606e-05
1040.5 2.3552e-05
1041.5 2.3498e-05
1042.5 2.3444e-05
1043.5 2.339e-05
1044.5 2.3337e-05
1045.5 2.3283e-05
1046.5 2.323e-05
1047.5 2.3178e-05
1048.5 2.3125e-05
1049.5 2.3073e-05
1050.5 2.3021e-05
1051.5 2.2969e-05
1052.5 2.2917e-05
1053.5 2.2866e-05
1054.5 2.2815e-05
1055.5 2.2764e-05
1056.5 2.2714e-05
1057.5 2.2663e-05
1058.5 2.2613e-05
1059.5 2.2564e-05
1060.5 2.2514e-05
1061.5 2.2465e-05
1062.5 2.2416e-05
1063.5 2.2367e-05
1064.5 2.2318e-05
1065.5 2.227e-05
1066.5 2.2222e-05
1067.5 2.2174e-05
1068.5 2.2126e-05
1069.5 2.2078e-05
1070.5 2.2031e-05
1071.5 2.1984e-05
1072.5 2.1937e-05
1073.5 2.189e-05
1074.5 2.1844e-05
1075.5 2.1797e-05
1076.5 2.1751e-05
1077.5 2.1705e-05
1078.5 2.1659e-05
1079.5 2.1614e-05
1080.5 2.1568e-05
1081.5 2.1523e-05
1082.5 2.1478e-05
1083.5 2.1432e-05
1084.5 2.1388e-05
1085.5 2.1343e-05
1086.5 2.1298e-05
1087.5 2.1254e-05
1088.5 2.1209e-05
1089.5 2.1165e-05
1090.5 2.1121e-05
1091.5 2.1077e-05
1092.5 2.1033e-05
1093.5 2.0989e-05
1094.5 2.0946e-05
1095.5 2.0902e-05
1096.5 2.0859e-05
1097.5 2.0816e-05
1098.5 2.0772e-05
1099.5 2.0729e-05
1100.5 2.0686e-05
1101.5 2.0643e-05
1102.5 2.0601e-05
1103.5 2.0558e-05
1104.5 2.0515e-05
1105.5 2.0472e-05
1106.5 2.043e-05
1107.5 2.0387e-05
1108.5 2.0345e-05
1109.5 2.0303e-05
1110.5 2.026e-05
1111.5 2.0218e-05
1112.5 2.0176e-05
1113.5 2.0134e-05
1114.5 2.0093e-05
1115.5 2.0051e-05
1116.5 2.0009e-05
1117.5 1.9967e-05
1118.5 1.9926e-05
1119.5 1.9884e-05
1120.5 1.9842e-05
1121.5 1.9801e-05
1122.5 1.9759e-05
1123.5 1.9718e-05
1124.5 1.9676e-05
1125.5 1.9635e-05
1126.5 1.9594e-05
1127.5 1.9552e-05
1128.5 1.9511e-05
1129.5 1.947e-05
1130.5 1.9429e-05
1131.5 1.9388e-05
1132.5 1.9347e-05
1133.5 1.9307e-05
1134.5 1.9266e-05
1135.5 1.9226e-05
1136.5 1.9185e-05
1137.5 1.9145e-05
1138.5 1.9105e-05
1139.5 1.9065e-05
1140.5 1.9025e-05
1141.5 1.8985e-05
1142.5 1.8946e-05
1143.5 1.8907e-05
1144.5 1.8868e-05
1145.5 1.8829e-05
1146.5 1.8791e-05
1147.5 1.8752e-05
1148.5 1.8714e-05
1149.5 1.8676e-05
1150.5 1.8639e-05
1151.5 1.8601e-05
1152.5 1.8564e-05
1153.5 1.8527e-05
1154.5 1.849e-05
1155.5 1.8454e-05
1156.5 1.8418e-05
1157.5 1.8382e-05
1158.5 1.8346e-05
1159.5 1.8311e-05
1160.5 1.8276e-05
1161.5 1.8241e-05
1162.5 1.8207e-05
1163.5 1.8173e-05
1164.5 1.8139e-05
1165.5 1.8106e-05
1166.5 1.8073e-05
1167.5 1.804e-05
1168.5 1.8008e-05
1169.5 1.7976e-05
1170.5 1.7944e-05
1171.5 1.7913e-05
1172.5 1.7882e-05
1173.5 1.7852e-05
1174.5 1.7821e-05
1175.5 1.7792e-05
1176.5 1.7763e-05
1177.5 1.7734e-05
1178.5 1.7705e-05
1179.5 1.7678e-05
1180.5 1.765e-05
1181.5 1.7623e-05
1182.5 1.7597e-05
1183.5 1.7571e-05
1184.5 1.7545e-05
1185.5 1.752e-05
1186.5 1.7495e-05
1187.5 1.7471e-05
1188.5 1.7447e-05
1189.5 1.7423e-05
1190.5 1.74e-05
1191.5 1.7377e-05
1192.5 1.7355e-05
1193.5 1.7332e-05
1194.5 1.731e-05
1195.5 1.7289e-05
1196.5 1.7268e-05
1197.5 1.7247e-05
1198.5 1.7227e-05
1199.5 1.7206e-05
1200.5 1.7187e-05
1201.5 1.7167e-05
1202.5 1.7148e-05
1203.5 1.713e-05
1204.5 1.7111e-05
1205.5 1.7093e-05
1206.5 1.7076e-05
1207.5 1.7059e-05
1208.5 1.7042e-05
1209.5 1.7026e-05
1210.5 1.701e-05
1211.5 1.6994e-05
1212.5 1.6979e-05
1213.5 1.6964e-05
1214.5 1.695e-05
1215.5 1.6936e-05
1216.5 1.6922e-05
1217.5 1.6909e-05
1218.5 1.6896e-05
1219.5 1.6884e-05
1220.5 1.6871e-05
1221.5 1.6859e-05
1222.5 1.6848e-05
1223.5 1.6837e-05
1224.5 1.6826e-05
1225.5 1.6815e-05
1226.5 1.6805e-05
1227.5 1.6795e-05
1228.5 1.6785e-05
1229.5 1.6775e-05
1230.5 1.6766e-05
1231.5 1.6757e-05
1232.5 1.6748e-05
1233.5 1.674e-05
1234.5 1.6731e-05
1235.5 1.6723e-05
1236.5 1.6715e-05
1237.5 1.6708e-05
1238.5 1.67e-05
1239.5 1.6693e-05
1240.5 1.6686e-05
1241.5 1.6679e-05
1242.5 1.6672e-05
1243.5 1.6666e-05
1244.5 1.6659e-05
1245.5 1.6653e-05
1246.5 1.6647e-05
1247.5 1.6642e-05
1248.5 1.6636e-05
1249.5 1.6631e-05
1250.5 1.6626e-05
1251.5 1.6622e-05
1252.5 1.6617e-05
1253.5 1.6613e-05
1254.5 1.6609e-05
1255.5 1.6605e-05
1256.5 1.6601e-05
1257.5 1.6597e-05
1258.5 1.6593e-05
1259.5 1.659e-05
1260.5 1.6586e-05
1261.5 1.6583e-05
1262.5 1.658e-05
1263.5 1.6576e-05
1264.5 1.6573e-05
1265.5 1.657e-05
1266.5 1.6566e-05
1267.5 1.6563e-05
1268.5 1.6559e-05
1269.5 1.6556e-05
1270.5 1.6552e-05
1271.5 1.6549e-05
1272.5 1.6545e-05
1273.5 1.6541e-05
1274.5 1.6537e-05
1275.5 1.6533e-05
1276.5 1.6529e-05
1277.5 1.6524e-05
1278.5 1.652e-05
1279.5 1.6515e-05
1280.5 1.651e-05
1281.5 1.6505e-05
1282.5 1.65e-05
1283.5 1.6494e-05
1284.5 1.6488e-05
1285.5 1.6482e-05
1286.5 1.6476e-05
1287.5 1.647e-05
1288.5 1.6464e-05
1289.5 1.6457e-05
1290.5 1.645e-05
1291.5 1.6443e-05
1292.5 1.6436e-05
1293.5 1.6428e-05
1294.5 1.642e-05
1295.5 1.6412e-05
1296.5 1.6404e-05
1297.5 1.6396e-05
1298.5 1.6387e-05
1299.5 1.6378e-05
1300.5 1.6369e-05
1301.5 1.636e-05
1302.5 1.635e-05
1303.5 1.634e-05
1304.5 1.633e-05
1305.5 1.632e-05
1306.5 1.6309e-05
1307.5 1.6299e-05
1308.5 1.6287e-05
1309.5 1.6276e-05
1310.5 1.6264e-05
1311.5 1.6253e-05
1312.5 1.624e-05
1313.5 1.6228e-05
1314.5 1.6216e-05
1315.5 1.6203e-05
1316.5 1.619e-05
1317.5 1.6177e-05
1318.5 1.6164e-05
1319.5 1.615e-05
1320.5 1.6137e-05
1321.5 1.6123e-05
1322.5 1.611e-05
1323.5 1.6096e-05
1324.5 1.6082e-05
1325.5 1.6068e-05
1326.5 1.6055e-05
1327.5 1.6041e-05
1328.5 1.6027e-05
1329.5 1.6013e-05
1330.5 1.5999e-05
1331.5 1.5986e-05
1332.5 1.5972e-05
1333.5 1.5958e-05
1334.5 1.5944e-05
1335.5 1.593e-05
1336.5 1.5917e-05
1337.5 1.5903e-05
1338.5 1.5889e-05
1339.5 1.5875e-05
1340.5 1.5862e-05
1341.5 1.5848e-05
1342.5 1.5834e-05
1343.5 1.5821e-05
1344.5 1.5807e-05
1345.5 1.5793e-05
1346.5 1.578e-05
1347.5 1.5766e-05
1348.5 1.5752e-05
1349.5 1.5739e-05
1350.5 1.5725e-05
1351.5 1.5711e-05
1352.5 1.5697e-05
1353.5 1.5683e-05
1354.5 1.5669e-05
1355.5 1.5655e-05
1356.5 1.5641e-05
1357.5 1.5626e-05
1358.5 1.5612e-05
1359.5 1.5597e-05
1360.5 1.5583e-05
1361.5 1.5568e-05
1362.5 1.5553e-05
1363.5 1.5539e-05
1364.5 1.5524e-05
1365.5 1.5509e-05
1366.5 1.5494e-05
1367.5 1.5479e-05
1368.5 1.5463e-05
1369.5 1.5448e-05
1370.5 1.5433e-05
1371.5 1.5417e-05
1372.5 1.5402e-05
1373.5 1.5386e-05
1374.5 1.537e-05
1375.5 1.5354e-05
1376.5 1.5338e-05
1377.5 1.5322e-05
1378.5 1.5306e-05
1379.5 1.529e-05
1380.5 1.5274e-05
1381.5 1.5257e-05
1382.5 1.5241e-05
1383.5 1.5224e-05
1384.5 1.5208e-05
1385.5 1.5191e-05
1386.5 1.5174e-05
1387.5 1.5158e-05
1388.5 1.5141e-05
1389.5 1.5124e-05
1390.5 1.5107e-05
1391.5 1.509e-05
1392.5 1.5072e-05
1393.5 1.5055e-05
1394.5 1.5038e-05
1395.5 1.502e-05
1396.5 1.5003e-05
1397.5 1.4985e-05
1398.5 1.4968e-05
1399.5 1.4951e-05
1400.5 1.4933e-05
1401.5 1.4916e-05
1402.5 1.4898e-05
1403.5 1.4881e-05
1404.5 1.4863e-05
1405.5 1.4846e-05
1406.5 1.4828e-05
1407.5 1.4811e-05
1408.5 1.4794e-05
1409.5 1.4776e-05
1410.5 1.4759e-05
1411.5 1.4742e-05
1412.5 1.4724e-05
1413.5 1.4707e-05
1414.5 1.469e-05
1415.5 1.4673e-05
1416.5 1.4655e-05
1417.5 1.4638e-05
1418.5 1.4621e-05
1419.5 1.4604e-05
1420.5 1.4587e-05
1421.5 1.457e-05
1422.5 1.4553e-05
1423.5 1.4536e-05
1424.5 1.4518e-05
1425.5 1.4501e-05
1426.5 1.4484e-05
1427.5 1.4468e-05
1428.5 1.4451e-05
1429.5 1.4434e-05
1430.5 1.4417e-05
1431.5 1.44e-05
1432.5 1.4384e-05
1433.5 1.4367e-05
1434.5 1.4351e-05
1435.5 1.4335e-05
1436.5 1.4319e-05
1437.5 1.4302e-05
1438.5 1.4287e-05
1439.5 1.4271e-05
1440.5 1.4255e-05
1441.5 1.4239e-05
1442.5 1.4224e-05
1443.5 1.4209e-05
1444.5 1.4193e-05
1445.5 1.4178e-05
1446.5 1.4163e-05
1447.5 1.4148e-05
1448.5 1.4133e-05
1449.5 1.4118e-05
1450.5 1.4103e-05
1451.5 1.4088e-05
1452.5 1.4073e-05
1453.5 1.4058e-05
1454.5 1.4043e-05
1455.5 1.4028e-05
1456.5 1.4012e-05
1457.5 1.3997e-05
1458.5 1.3982e-05
1459.5 1.3967e-05
1460.5 1.3951e-05
1461.5 1.3936e-05
1462.5 1.3921e-05
1463.5 1.3905e-05
1464.5 1.389e-05
1465.5 1.3874e-05
1466.5 1.3859e-05
1467.5 1.3843e-05
1468.5 1.3828e-05
1469.5 1.3812e-05
1470.5 1.3796e-05
1471.5 1.3781e-05
1472.5 1.3765e-05
1473.5 1.3749e-05
1474.5 1.3733e-05
1475.5 1.3717e-05
1476.5 1.3701e-05
1477.5 1.3684e-05
1478.5 1.3668e-05
1479.5 1.3652e-05
1480.5 1.3636e-05
1481.5 1.362e-05
1482.5 1.3603e-05
1483.5 1.3587e-05
1484.5 1.3571e-05
1485.5 1.3555e-05
1486.5 1.3538e-05
1487.5 1.3522e-05
1488.5 1.3506e-05
1489.5 1.3489e-05
1490.5 1.3473e-05
1491.5 1.3457e-05
1492.5 1.344e-05
1493.5 1.3424e-05
1494.5 1.3408e-05
1495.5 1.3391e-05
1496.5 1.3375e-05
1497.5 1.3358e-05
1498.5 1.3341e-05
1499.5 1.3325e-05
1500.5 1.3308e-05
1501.5 1.3291e-05
1502.5 1.3275e-05
1503.5 1.3258e-05
1504.5 1.3241e-05
1505.5 1.3225e-05
1506.5 1.3208e-05
1507.5 1.3191e-05
1508.5 1.3174e-05
1509.5 1.3157e-05
1510.5 1.3141e-05
1511.5 1.3124e-05
1512.5 1.3108e-05
1513.5 1.3091e-05
1514.5 1.3075e-05
1515.5 1.3059e-05
1516.5 1.3042e-05
1517.5 1.3027e-05
1518.5 1.3011e-05
1519.5 1.2995e-05
1520.5 1.298e-05
1521.5 1.2965e-05
1522.5 1.295e-05
1523.5 1.2935e-05
1524.5 1.292e-05
1525.5 1.2905e-05
1526.5 1.289e-05
1527.5 1.2876e-05
1528.5 1.2861e-05
1529.5 1.2847e-05
1530.5 1.2833e-05
1531.5 1.2818e-05
1532.5 1.2804e-05
1533.5 1.2789e-05
1534.5 1.2775e-05
1535.5 1.2761e-05
1536.5 1.2746e-05
1537.5 1.2732e-05
1538.5 1.2717e-05
1539.5 1.2702e-05
1540.5 1.2687e-05
1541.5 1.2672e-05
1542.5 1.2657e-05
1543.5 1.2642e-05
1544.5 1.2626e-05
1545.5 1.2611e-05
1546.5 1.2595e-05
1547.5 1.2579e-05
1548.5 1.2564e-05
1549.5 1.2548e-05
1550.5 1.2531e-05
1551.5 1.2515e-05
1552.5 1.2499e-05
1553.5 1.2483e-05
1554.5 1.2467e-05
1555.5 1.2451e-05
1556.5 1.2434e-05
1557.5 1.2418e-05
1558.5 1.2402e-05
1559.5 1.2386e-05
1560.5 1.237e-05
1561.5 1.2353e-05
1562.5 1.2337e-05
1563.5 1.2321e-05
1564.5 1.2305e-05
1565.5 1.229e-05
1566.5 1.2274e-05
1567.5 1.2258e-05
1568.5 1.2243e-05
1569.5 1.2227e-05
1570.5 1.2212e-05
1571.5 1.2196e-05
1572.5 1.2181e-05
1573.5 1.2166e-05
1574.5 1.2151e-05
1575.5 1.2135e-05
1576.5 1.212e-05
1577.5 1.2105e-05
1578.5 1.209e-05
1579.5 1.2076e-05
1580.5 1.2061e-05
1581.5 1.2046e-05
1582.5 1.2031e-05
1583.5 1.2016e-05
1584.5 1.2002e-05
1585.5 1.1987e-05
1586.5 1.1972e-05
1587.5 1.1958e-05
1588.5 1.1943e-05
1589.5 1.1928e-05
1590.5 1.1913e-05
1591.5 1.1899e-05
1592.5 1.1884e-05
1593.5 1.1869e-05
1594.5 1.1854e-05
1595.5 1.1839e-05
1596.5 1.1824e-05
1597.5 1.1809e-05
1598.5 1.1794e-05
1599.5 1.1779e-05
1600.5 1.1764e-05
1601.5 1.1749e-05
1602.5 1.1734e-05
1603.5 1.1719e-05
1604.5 1.1704e-05
1605.5 1.1689e-05
1606.5 1.1674e-05
1607.5 1.1658e-05
1608.5 1.1643e-05
1609.5 1.1628e-05
1610.5 1.1612e-05
1611.5 1.1597e-05
1612.5 1.1581e-05
1613.5 1.1565e-05
1614.5 1.155e-05
1615.5 1.1534e-05
1616.5 1.1518e-05
1617.5 1.1502e-05
1618.5 1.1486e-05
1619.5 1.147e-05
1620.5 1.1454e-05
1621.5 1.1437e-05
1622.5 1.1421e-05
1623.5 1.1405e-05
1624.5 1.1389e-05
1625.5 1.1372e-05
1626.5 1.1356e-05
1627.5 1.134e-05
1628.5 1.1323e-05
1629.5 1.1307e-05
1630.5 1.1291e-05
1631.5 1.1275e-05
1632.5 1.1259e-05
1633.5 1.1243e-05
1634.5 1.1227e-05
1635.5 1.1211e-05
1636.5 1.1195e-05
1637.5 1.1179e-05
1638.5 1.1163e-05
1639.5 1.1147e-05
1640.5 1.1131e-05
1641.5 1.1116e-05
1642.5 1.11e-05
1643.5 1.1084e-05
1644.5 1.1069e-05
1645.5 1.1053e-05
1646.5 1.1038e-05
1647.5 1.1023e-05
1648.5 1.1007e-05
1649.5 1.0992e-05
1650.5 1.0977e-05
1651.5 1.0962e-05
1652.5 1.0947e-05
1653.5 1.0933e-05
1654.5 1.0918e-05
1655.5 1.0904e-05
1656.5 1.089e-05
1657.5 1.0876e-05
1658.5 1.0862e-05
1659.5 1.0848e-05
1660.5 1.0834e-05
1661.5 1.082e-05
1662.5 1.0806e-05
1663.5 1.0793e-05
1664.5 1.0779e-05
1665.5 1.0766e-05
1666.5 1.0752e-05
1667.5 1.0739e-05
1668.5 1.0726e-05
1669.5 1.0713e-05
1670.5 1.0699e-05
1671.5 1.0686e-05
1672.5 1.0673e-05
1673.5 1.066e-05
1674.5 1.0647e-05
1675.5 1.0634e-05
1676.5 1.0621e-05
1677.5 1.0608e-05
1678.5 1.0595e-05
1679.5 1.0582e-05
1680.5 1.0569e-05
1681.5 1.0555e-05
1682.5 1.0542e-05
1683.5 1.0529e-05
1684.5 1.0515e-05
1685.5 1.0502e-05
1686.5 1.0489e-05
1687.5 1.0475e-05
1688.5 1.0461e-05
1689.5 1.0448e-05
1690.5 1.0434e-05
1691.5 1.042e-05
1692.5 1.0406e-05
1693.5 1.0393e-05
1694.5 1.0379e-05
1695.5 1.0365e-05
1696.5 1.0351e-05
1697.5 1.0338e-05
1698.5 1.0324e-05
1699.5 1.031e-05
1700.5 1.0297e-05
1701.5 1.0283e-05
1702.5 1.027e-05
1703.5 1.0256e-05
1704.5 1.0243e-05
1705.5 1.0229e-05
1706.5 1.0216e-05
1707.5 1.0203e-05
1708.5 1.019e-05
1709.5 1.0176e-05
1710.5 1.0163e-05
1711.5 1.015e-05
1712.5 1.0137e-05
1713.5 1.0124e-05
1714.5 1.0112e-05
1715.5 1.0099e-05
1716.5 1.0086e-05
1717.5 1.0074e-05
1718.5 1.0061e-05
1719.5 1.0049e-05
1720.5 1.0037e-05
1721.5 1.0024e-05
1722.5 1.0012e-05
1723.5 9.9998e-06
1724.5 9.9876e-06
1725.5 9.9754e-06
1726.5 9.9631e-06
1727.5 9.9509e-06
1728.5 9.9387e-06
1729.5 9.9264e-06
1730.5 9.9141e-06
1731.5 9.9017e-06
1732.5 9.8893e-06
1733.5 9.8768e-06
1734.5 9.8643e-06
1735.5 9.8517e-06
1736.5 9.839e-06
1737.5 9.8263e-06
1738.5 9.8136e-06
1739.5 9.8008e-06
1740.5 9.788e-06
1741.5 9.7751e-06
1742.5 9.7622e-06
1743.5 9.7493e-06
1744.5 9.7364e-06
1745.5 9.7234e-06
1746.5 9.7104e-06
1747.5 9.6975e-06
1748.5 9.6846e-06
1749.5 9.6717e-06
1750.5 9.6588e-06
1751.5 9.646e-06
1752.5 9.6332e-06
1753.5 9.6204e-06
1754.5 9.6077e-06
1755.5 9.595e-06
1756.5 9.5823e-06
1757.5 9.5696e-06
1758.5 9.5569e-06
1759.5 9.5443e-06
1760.5 9.5317e-06
1761.5 9.5192e-06
1762.5 9.5067e-06
1763.5 9.4942e-06
1764.5 9.4817e-06
1765.5 9.4693e-06
1766.5 9.4569e-06
1767.5 9.4446e-06
1768.5 9.4322e-06
1769.5 9.42e-06
1770.5 9.4077e-06
1771.5 9.3954e-06
1772.5 9.3832e-06
1773.5 9.371e-06
1774.5 9.3588e-06
1775.5 9.3466e-06
1776.5 9.3344e-06
1777.5 9.3223e-06
1778.5 9.3101e-06
1779.5 9.298e-06
1780.5 9.2858e-06
1781.5 9.2737e-06
1782.5 9.2615e-06
1783.5 9.2494e-06
1784.5 9.2373e-06
1785.5 9.2253e-06
1786.5 9.2132e-06
1787.5 9.2012e-06
1788.5 9.1893e-06
1789.5 9.1773e-06
1790.5 9.1655e-06
1791.5 9.1537e-06
1792.5 9.1419e-06
1793.5 9.1302e-06
1794.5 9.1185e-06
1795.5 9.1069e-06
1796.5 9.0953e-06
1797.5 9.0837e-06
1798.5 9.0722e-06
1799.5 9.0607e-06
1800.5 9.0492e-06
1801.5 9.0378e-06
1802.5 9.0263e-06
1803.5 9.0149e-06
1804.5 9.0035e-06
1805.5 8.992e-06
1806.5 8.9805e-06
1807.5 8.969e-06
1808.5 8.9575e-06
1809.5 8.9459e-06
1810.5 8.9342e-06
1811.5 8.9225e-06
1812.5 8.9108e-06
1813.5 8.899e-06
1814.5 8.8872e-06
1815.5 8.8753e-06
1816.5 8.8634e-06
1817.5 8.8514e-06
1818.5 8.8394e-06
1819.5 8.8274e-06
1820.5 8.8153e-06
1821.5 8.8031e-06
1822.5 8.7909e-06
1823.5 8.7787e-06
1824.5 8.7663e-06
1825.5 8.754e-06
1826.5 8.7415e-06
1827.5 8.729e-06
1828.5 8.7165e-06
1829.5 8.7039e-06
1830.5 8.6912e-06
1831.5 8.6786e-06
1832.5 8.6659e-06
1833.5 8.6532e-06
1834.5 8.6405e-06
1835.5 8.6278e-06
1836.5 8.6151e-06
1837.5 8.6024e-06
1838.5 8.5898e-06
1839.5 8.5772e-06
1840.5 8.5646e-06
1841.5 8.5521e-06
1842.5 8.5396e-06
1843.5 8.5272e-06
1844.5 8.5148e-06
1845.5 8.5025e-06
1846.5 8.4902e-06
1847.5 8.4779e-06
1848.5 8.4657e-06
1849.5 8.4535e-06
1850.5 8.4413e-06
1851.5 8.4292e-06
1852.5 8.417e-06
1853.5 8.4049e-06
1854.5 8.3928e-06
1855.5 8.3807e-06
1856.5 8.3685e-06
1857.5 8.3564e-06
1858.5 8.3443e-06
1859.5 8.3321e-06
1860.5 8.32e-06
1861.5 8.3078e-06
1862.5 8.2957e-06
1863.5 8.2835e-06
1864.5 8.2714e-06
1865.5 8.2592e-06
1866.5 8.2471e-06
1867.5 8.235e-06
1868.5 8.2229e-06
1869.5 8.2109e-06
1870.5 8.1989e-06
1871.5 8.187e-06
1872.5 8.1751e-06
1873.5 8.1633e-06
1874.5 8.1515e-06
1875.5 8.1397e-06
1876.5 8.1279e-06
1877.5 8.1162e-06
1878.5 8.1045e-06
1879.5 8.0928e-06
1880.5 8.0811e-06
1881.5 8.0694e-06
1882.5 8.0577e-06
1883.5 8.0461e-06
1884.5 8.0346e-06
1885.5 8.0231e-06
1886.5 8.0116e-06
1887.5 8.0002e-06
1888.5 7.9889e-06
1889.5 7.9777e-06
1890.5 7.9666e-06
1891.5 7.9555e-06
1892.5 7.9445e-06
1893.5 7.9336e-06
1894.5 7.9227e-06
1895.5 7.9118e-06
1896.5 7.9011e-06
1897.5 7.8904e-06
1898.5 7.8797e-06
1899.5 7.8692e-06
1900.5 7.8587e-06
1901.5 7.8482e-06
1902.5 7.8379e-06
1903.5 7.8276e-06
1904.5 7.8174e-06
1905.5 7.8072e-06
1906.5 7.7971e-06
1907.5 7.7871e-06
1908.5 7.7771e-06
1909.5 7.7673e-06
1910.5 7.7575e-06
1911.5 7.7478e-06
1912.5 7.7381e-06
1913.5 7.7286e-06
1914.5 7.7191e-06
1915.5 7.7097e-06
1916.5 7.7004e-06
1917.5 7.6912e-06
1918.5 7.682e-06
1919.5 7.6729e-06
1920.5 7.6639e-06
1921.5 7.6548e-06
1922.5 7.6458e-06
1923.5 7.6368e-06
1924.5 7.6278e-06
1925.5 7.6189e-06
1926.5 7.6099e-06
1927.5 7.6009e-06
1928.5 7.5919e-06
1929.5 7.5829e-06
1930.5 7.5738e-06
1931.5 7.5648e-06
1932.5 7.5558e-06
1933.5 7.5467e-06
1934.5 7.5377e-06
1935.5 7.5287e-06
1936.5 7.5197e-06
1937.5 7.5107e-06
1938.5 7.5018e-06
1939.5 7.4929e-06
1940.5 7.4839e-06
1941.5 7.475e-06
1942.5 7.4661e-06
1943.5 7.4572e-06
1944.5 7.4483e-06
1945.5 7.4394e-06
1946.5 7.4305e-06
1947.5 7.4216e-06
1948.5 7.4126e-06
1949.5 7.4037e-06
1950.5 7.3948e-06
1951.5 7.3858e-06
1952.5 7.3768e-06
1953.5 7.3679e-06
1954.5 7.3589e-06
1955.5 7.35e-06
1956.5 7.341e-06
1957.5 7.3321e-06
1958.5 7.3233e-06
1959.5 7.3144e-06
1960.5 7.3056e-06
1961.5 7.2968e-06
1962.5 7.2881e-06
1963.5 7.2794e-06
1964.5 7.2707e-06
1965.5 7.2621e-06
1966.5 7.2534e-06
1967.5 7.2448e-06
1968.5 7.2362e-06
1969.5 7.2276e-06
1970.5 7.2189e-06
1971.5 7.2103e-06
1972.5 7.2016e-06
1973.5 7.1929e-06
1974.5 7.1842e-06
1975.5 7.1755e-06
1976.5 7.1668e-06
1977.5 7.158e-06
1978.5 7.1493e-06
1979.5 7.1405e-06
1980.5 7.1318e-06
1981.5 7.1231e-06
1982.5 7.1145e-06
1983.5 7.1058e-06
1984.5 7.0972e-06
1985.5 7.0887e-06
1986.5 7.0801e-06
1987.5 7.0716e-06
1988.5 7.0631e-06
1989.5 7.0547e-06
1990.5 7.0462e-06
1991.5 7.0378e-06
1992.5 7.0295e-06
1993.5 7.0211e-06
1994.5 7.0128e-06
1995.5 7.0045e-06
1996.5 6.9962e-06
1997.5 6.988e-06
1998.5 6.9797e-06
1999.5 6.9715e-06
2000.5 6.9633e-06


==> anc/CDMSlite_LIP_2000_BetaGamma_3.1_CosineSquare.txt <==
Energy-deposition(eV) probability-density
99.5 6.2083e-05
100.5 6.1374e-05
101.5 6.0671e-05
102.5 5.9974e-05
103.5 5.9283e-05
104.5 5.8599e-05
105.5 5.792e-05
106.5 5.7248e-05
107.5 5.6581e-05
108.5 5.5921e-05
109.5 5.5267e-05
110.5 5.4619e-05
111.5 5.3977e-05
112.5 5.3341e-05
113.5 5.2711e-05
114.5 5.2087e-05
115.5 5.147e-05
116.5 5.0858e-05
117.5 5.0253e-05
118.5 4.9654e-05
119.5 4.9062e-05
120.5 4.8475e-05
121.5 4.7895e-05
122.5 4.7321e-05
123.5 4.6753e-05
124.5 4.6191e-05
125.5 4.5635e-05
126.5 4.5086e-05
127.5 4.4543e-05
128.5 4.4005e-05
129.5 4.3474e-05
130.5 4.2949e-05
131.5 4.243e-05
132.5 4.1917e-05
133.5 4.141e-05
134.5 4.0909e-05
135.5 4.0414e-05
136.5 3.9925e-05
137.5 3.9442e-05
138.5 3.8966e-05
139.5 3.8496e-05
140.5 3.8035e-05
141.5 3.7581e-05
142.5 3.7134e-05
143.5 3.6693e-05
144.5 3.6258e-05
145.5 3.5827e-05
146.5 3.5401e-05
147.5 3.4979e-05
148.5 3.4561e-05
149.5 3.4148e-05
150.5 3.3739e-05
151.5 3.3334e-05
152.5 3.2934e-05
153.5 3.2539e-05
154.5 3.2149e-05
155.5 3.1764e-05
156.5 3.1384e-05
157.5 3.1008e-05
158.5 3.0638e-05
159.5 3.0272e-05
160.5 2.9911e-05
161.5 2.9555e-05
162.5 2.9204e-05
163.5 2.8858e-05
164.5 2.8517e-05
165.5 2.8182e-05
166.5 2.7853e-05
167.5 2.7529e-05
168.5 2.7211e-05
169.5 2.6897e-05
170.5 2.6587e-05
171.5 2.6281e-05
172.5 2.5979e-05
173.5 2.568e-05
174.5 2.5384e-05
175.5 2.509e-05
176.5 2.48e-05
177.5 2.4512e-05
178.5 2.4229e-05
179.5 2.3948e-05
180.5 2.3672e-05
181.5 2.3399e-05
182.5 2.313e-05
183.5 2.2864e-05
184.5 2.2601e-05
185.5 2.2342e-05
186.5 2.2087e-05
187.5 2.1835e-05
188.5 2.1586e-05
189.5 2.1341e-05
190.5 2.1099e-05
191.5 2.0861e-05
192.5 2.0626e-05
193.5 2.0396e-05
194.5 2.0169e-05
195.5 1.9947e-05
196.5 1.9728e-05
197.5 1.9513e-05
198.5 1.93e-05
199.5 1.909e-05
200.5 1.8883e-05
201.5 1.8678e-05
202.5 1.8477e-05
203.5 1.8277e-05
204.5 1.8081e-05
205.5 1.7886e-05
206.5 1.7694e-05
207.5 1.7506e-05
208.5 1.732e-05
209.5 1.7137e-05
210.5 1.6956e-05
211.5 1.6778e-05
212.5 1.6602e-05
213.5 1.6429e-05
214.5 1.6258e-05
215.5 1.6089e-05
216.5 1.5923e-05
217.5 1.5758e-05
218.5 1.5595e-05
219.5 1.5434e-05
220.5 1.5275e-05
221.5 1.5118e-05
222.5 1.4963e-05
223.5 1.481e-05
224.5 1.4659e-05
225.5 1.451e-05
226.5 1.4363e-05
227.5 1.4217e-05
228.5 1.4073e-05
229.5 1.3931e-05
230.5 1.3791e-05
231.5 1.3653e-05
232.5 1.3517e-05
233.5 1.3382e-05
234.5 1.3249e-05
235.5 1.3118e-05
236.5 1.2988e-05
237.5 1.286e-05
238.5 1.2733e-05
239.5 1.2608e-05
240.5 1.2485e-05
241.5 1.2363e-05
242.5 1.2243e-05
243.5 1.2125e-05
244.5 1.2007e-05
245.5 1.1892e-05
246.5 1.1777e-05
247.5 1.1665e-05
248.5 1.1554e-05
249.5 1.1444e-05
250.5 1.1336e-05
251.5 1.1229e-05
252.5 1.1123e-05
253.5 1.1018e-05
254.5 1.0915e-05
255.5 1.0813e-05
256.5 1.0712e-05
257.5 1.0613e-05
258.5 1.0515e-05
259.5 1.0418e-05
260.5 1.0323e-05
261.5 1.0228e-05
262.5 1.0135e-05
263.5 1.0042e-05
264.5 9.9508e-06
265.5 9.8602e-06
266.5 9.7705e-06
267.5 9.6816e-06
268.5 9.5936e-06
269.5 9.5065e-06
270.5 9.4202e-06
271.5 9.3348e-06
272.5 9.2502e-06
273.5 9.1663e-06
274.5 9.0832e-06
275.5 9.0009e-06
276.5 8.9195e-06
277.5 8.839e-06
278.5 8.7594e-06
279.5 8.6808e-06
280.5 8.6032e-06
281.5 8.5265e-06
282.5 8.4506e-06
283.5 8.3757e-06
284.5 8.3016e-06
285.5 8.2284e-06
286.5 8.156e-06
287.5 8.0845e-06
288.5 8.0138e-06
289.5 7.9441e-06
290.5 7.8754e-06
291.5 7.8075e-06
292.5 7.7403e-06
293.5 7.6739e-06
294.5 7.6081e-06
295.5 7.5429e-06
296.5 7.4783e-06
297.5 7.4144e-06
298.5 7.351e-06
299.5 7.2883e-06
300.5 7.2262e-06
301.5 7.1648e-06
302.5 7.104e-06
303.5 7.0438e-06
304.5 6.9843e-06
305.5 6.9254e-06
306.5 6.867e-06
307.5 6.8092e-06
308.5 6.7519e-06
309.5 6.695e-06
310.5 6.6386e-06
311.5 6.5826e-06
312.5 6.527e-06
313.5 6.4719e-06
314.5 6.4172e-06
315.5 6.3629e-06
316.5 6.3088e-06
317.5 6.2551e-06
318.5 6.2017e-06
319.5 6.1485e-06
320.5 6.0956e-06
321.5 6.0429e-06
322.5 5.9905e-06
323.5 5.9381e-06
324.5 5.886e-06
325.5 5.834e-06
326.5 5.7822e-06
327.5 5.7306e-06
328.5 5.6793e-06
329.5 5.6283e-06
330.5 5.5775e-06
331.5 5.527e-06
332.5 5.4767e-06
333.5 5.4267e-06
334.5 5.377e-06
335.5 5.3275e-06
336.5 5.2783e-06
337.5 5.2293e-06
338.5 5.1807e-06
339.5 5.1323e-06
340.5 5.084e-06
341.5 5.036e-06
342.5 4.9881e-06
343.5 4.9403e-06
344.5 4.8929e-06
345.5 4.8457e-06
346.5 4.799e-06
347.5 4.7527e-06
348.5 4.7069e-06
349.5 4.6616e-06
350.5 4.6169e-06
351.5 4.5727e-06
352.5 4.5292e-06
353.5 4.4862e-06
354.5 4.4439e-06
355.5 4.4021e-06
356.5 4.3609e-06
357.5 4.3204e-06
358.5 4.2804e-06
359.5 4.2411e-06
360.5 4.2023e-06
361.5 4.164e-06
362.5 4.1263e-06
363.5 4.0891e-06
364.5 4.0525e-06
365.5 4.0164e-06
366.5 3.9809e-06
367.5 3.9461e-06
368.5 3.9119e-06
369.5 3.8784e-06
370.5 3.8456e-06
371.5 3.8135e-06
372.5 3.782e-06
373.5 3.7512e-06
374.5 3.721e-06
375.5 3.6914e-06
376.5 3.6624e-06
377.5 3.6341e-06
378.5 3.6065e-06
379.5 3.5795e-06
380.5 3.5532e-06
381.5 3.5275e-06
382.5 3.5025e-06
383.5 3.4782e-06
384.5 3.4545e-06
385.5 3.4314e-06
386.5 3.409e-06
387.5 3.3871e-06
388.5 3.3658e-06
389.5 3.345e-06
390.5 3.3248e-06
391.5 3.3052e-06
392.5 3.2862e-06
393.5 3.2677e-06
394.5 3.2496e-06
395.5 3.2321e-06
396.5 3.215e-06
397.5 3.1983e-06
398.5 3.182e-06
399.5 3.1659e-06
400.5 3.1501e-06
401.5 3.1346e-06
402.5 3.1193e-06
403.5 3.1043e-06
404.5 3.0895e-06
405.5 3.0749e-06
406.5 3.0606e-06
407.5 3.0464e-06
408.5 3.0324e-06
409.5 3.0187e-06
410.5 3.0051e-06
411.5 2.9918e-06
412.5 2.9787e-06
413.5 2.9658e-06
414.5 2.9531e-06
415.5 2.9406e-06
416.5 2.9284e-06
417.5 2.9163e-06
418.5 2.9043e-06
419.5 2.8924e-06
420.5 2.8805e-06
421.5 2.8687e-06
422.5 2.8568e-06
423.5 2.8448e-06
424.5 2.8328e-06
425.5 2.8208e-06
426.5 2.8086e-06
427.5 2.7964e-06
428.5 2.7842e-06
429.5 2.7719e-06
430.5 2.7596e-06
431.5 2.7474e-06
432.5 2.7353e-06
433.5 2.7232e-06
434.5 2.7113e-06
435.5 2.6994e-06
436.5 2.6877e-06
437.5 2.676e-06
438.5 2.6644e-06
439.5 2.6528e-06
440.5 2.6413e-06
441.5 2.6299e-06
442.5 2.6185e-06
443.5 2.6071e-06
444.5 2.5957e-06
445.5 2.5844e-06
446.5 2.5732e-06
447.5 2.5619e-06
448.5 2.5506e-06
449.5 2.5394e-06
450.5 2.5282e-06
451.5 2.517e-06
452.5 2.5059e-06
453.5 2.4948e-06
454.5 2.4838e-06
455.5 2.4728e-06
456.5 2.462e-06
457.5 2.4512e-06
458.5 2.4405e-06
459.5 2.43e-06
460.5 2.4195e-06
461.5 2.4091e-06
462.5 2.3987e-06
463.5 2.3884e-06
464.5 2.3782e-06
465.5 2.368e-06
466.5 2.3578e-06
467.5 2.3477e-06
468.5 2.3375e-06
469.5 2.3274e-06
470.5 2.3173e-06
471.5 2.3071e-06
472.5 2.2969e-06
473.5 2.2866e-06
474.5 2.2763e-06
475.5 2.266e-06
476.5 2.2557e-06
477.5 2.2454e-06
478.5 2.2351e-06
479.5 2.2248e-06
480.5 2.2145e-06
481.5 2.2043e-06
482.5 2.1941e-06
483.5 2.184e-06
484.5 2.1739e-06
485.5 2.1638e-06
486.5 2.1538e-06
487.5 2.1439e-06
488.5 2.134e-06
489.5 2.1243e-06
490.5 2.1147e-06
491.5 2.1052e-06
492.5 2.0959e-06
493.5 2.0867e-06
494.5 2.0777e-06
495.5 2.0687e-06
496.5 2.0599e-06
497.5 2.0511e-06
498.5 2.0424e-06
499.5 2.0338e-06
500.5 2.0252e-06
501.5 2.0167e-06
502.5 2.0081e-06
503.5 1.9997e-06
504.5 1.9912e-06
505.5 1.9828e-06
506.5 1.9744e-06
507.5 1.9661e-06
508.5 1.9578e-06
509.5 1.9497e-06
510.5 1.9415e-06
511.5 1.9335e-06
512.5 1.9255e-06
513.5 1.9177e-06
514.5 1.9099e-06
515.5 1.9021e-06
516.5 1.8945e-06
517.5 1.8868e-06
518.5 1.8792e-06
519.5 1.8717e-06
520.5 1.8642e-06
521.5 1.8567e-06
522.5 1.8493e-06
523.5 1.8419e-06
524.5 1.8345e-06
525.5 1.8271e-06
526.5 1.8197e-06
527.5 1.8124e-06
528.5 1.805e-06
529.5 1.7977e-06
530.5 1.7905e-06
531.5 1.7833e-06
532.5 1.7761e-06
533.5 1.769e-06
534.5 1.7619e-06
535.5 1.7549e-06
536.5 1.748e-06
537.5 1.7411e-06
538.5 1.7343e-06
539.5 1.7276e-06
540.5 1.7209e-06
541.5 1.7143e-06
542.5 1.7077e-06
543.5 1.7012e-06
544.5 1.6948e-06
545.5 1.6885e-06
546.5 1.6822e-06
547.5 1.676e-06
548.5 1.6699e-06
549.5 1.6639e-06
550.5 1.658e-06
551.5 1.6522e-06
552.5 1.6466e-06
553.5 1.6411e-06
554.5 1.6356e-06
555.5 1.6302e-06
556.5 1.6248e-06
557.5 1.6194e-06
558.5 1.614e-06
559.5 1.6087e-06
560.5 1.6033e-06
561.5 1.5979e-06
562.5 1.5925e-06
563.5 1.5872e-06
564.5 1.5818e-06
565.5 1.5764e-06
566.5 1.571e-06
567.5 1.5657e-06
568.5 1.5604e-06
569.5 1.5551e-06
570.5 1.5498e-06
571.5 1.5446e-06
572.5 1.5394e-06
573.5 1.5343e-06
574.5 1.5292e-06
575.5 1.5241e-06
576.5 1.5192e-06
577.5 1.5143e-06
578.5 1.5095e-06
579.5 1.5047e-06
580.5 1.5001e-06
581.5 1.4955e-06
582.5 1.491e-06
583.5 1.4866e-06
584.5 1.4823e-06
585.5 1.4779e-06
586.5 1.4737e-06
587.5 1.4694e-06
588.5 1.4652e-06
589.5 1.461e-06
590.5 1.4568e-06
591.5 1.4525e-06
592.5 1.4483e-06
593.5 1.4441e-06
594.5 1.4399e-06
595.5 1.4356e-06
596.5 1.4312e-06
597.5 1.4268e-06
598.5 1.4224e-06
599.5 1.4179e-06
600.5 1.4134e-06
601.5 1.4088e-06
602.5 1.4041e-06
603.5 1.3993e-06
604.5 1.3945e-06
605.5 1.3895e-06
606.5 1.3845e-06
607.5 1.3794e-06
608.5 1.3741e-06
609.5 1.3687e-06
610.5 1.3632e-06
611.5 1.3575e-06
612.5 1.3516e-06
613.5 1.3455e-06
614.5 1.3391e-06
615.5 1.3325e-06
616.5 1.3256e-06
617.5 1.3185e-06
618.5 1.311e-06
619.5 1.3034e-06
620.5 1.2955e-06
621.5 1.2874e-06
622.5 1.2791e-06
623.5 1.2707e-06
624.5 1.2621e-06
625.5 1.2533e-06
626.5 1.2444e-06
627.5 1.2354e-06
628.5 1.2263e-06
629.5 1.217e-06
630.5 1.2077e-06
631.5 1.1982e-06
632.5 1.1887e-06
633.5 1.179e-06
634.5 1.1692e-06
635.5 1.1592e-06
636.5 1.149e-06
637.5 1.1388e-06
638.5 1.1285e-06
639.5 1.1182e-06
640.5 1.1078e-06
641.5 1.0975e-06
642.5 1.0873e-06
643.5 1.0771e-06
644.5 1.067e-06
645.5 1.0571e-06
646.5 1.0472e-06
647.5 1.0375e-06
648.5 1.0279e-06
649.5 1.0184e-06
650.5 1.0091e-06
651.5 9.9984e-07
652.5 9.9075e-07
653.5 9.8178e-07
654.5 9.7295e-07
655.5 9.6426e-07
656.5 9.5571e-07
657.5 9.4731e-07
658.5 9.3906e-07
659.5 9.3094e-07
660.5 9.2296e-07
661.5 9.1512e-07
662.5 9.0742e-07
663.5 8.9987e-07
664.5 8.9246e-07
665.5 8.8519e-07
666.5 8.7807e-07
667.5 8.711e-07
668.5 8.6426e-07
669.5 8.5756e-07
670.5 8.5099e-07
671.5 8.4456e-07
672.5 8.3825e-07
673.5 8.3207e-07
674.5 8.26e-07
675.5 8.2006e-07
676.5 8.1424e-07
677.5 8.0853e-07
678.5 8.0295e-07
679.5 7.9749e-07
680.5 7.9213e-07
681.5 7.8687e-07
682.5 7.8169e-07
683.5 7.766e-07
684.5 7.7158e-07
685.5 7.6664e-07
686.5 7.6178e-07
687.5 7.5701e-07
688.5 7.5232e-07
689.5 7.4774e-07
690.5 7.4326e-07
691.5 7.3888e-07
692.5 7.346e-07
693.5 7.3044e-07
694.5 7.2641e-07
695.5 7.225e-07
696.5 7.1874e-07
697.5 7.1512e-07
698.5 7.1166e-07
699.5 7.0836e-07
700.5 7.0523e-07
701.5 7.0227e-07
702.5 6.995e-07
703.5 6.969e-07
704.5 6.9449e-07
705.5 6.9225e-07
706.5 6.9017e-07
707.5 6.8825e-07
708.5 6.8648e-07
709.5 6.8484e-07
710.5 6.8333e-07
711.5 6.8192e-07
712.5 6.8059e-07
713.5 6.7934e-07
714.5 6.7814e-07
715.5 6.7699e-07
716.5 6.7587e-07
717.5 6.7478e-07
718.5 6.737e-07
719.5 6.7262e-07
720.5 6.7155e-07
721.5 6.7047e-07
722.5 6.6937e-07
723.5 6.6825e-07
724.5 6.6709e-07
725.5 6.6587e-07
726.5 6.6457e-07
727.5 6.6321e-07
728.5 6.6177e-07
729.5 6.6026e-07
730.5 6.5869e-07
731.5 6.5706e-07
732.5 6.5537e-07
733.5 6.5361e-07
734.5 6.5177e-07
735.5 6.4984e-07
736.5 6.4783e-07
737.5 6.4575e-07
738.5 6.436e-07
739.5 6.4139e-07
740.5 6.3913e-07
741.5 6.3683e-07
742.5 6.3449e-07
743.5 6.3215e-07
744.5 6.298e-07
745.5 6.2745e-07
746.5 6.2513e-07
747.5 6.2283e-07
748.5 6.2056e-07
749.5 6.1834e-07
750.5 6.1617e-07
751.5 6.1407e-07
752.5 6.1203e-07
753.5 6.1006e-07
754.5 6.0817e-07
755.5 6.0636e-07
756.5 6.0463e-07
757.5 6.0299e-07
758.5 6.0144e-07
759.5 5.9996e-07
760.5 5.9858e-07
761.5 5.9727e-07
762.5 5.9604e-07
763.5 5.9488e-07
764.5 5.9378e-07
765.5 5.9274e-07
766.5 5.9175e-07
767.5 5.9079e-07
768.5 5.8983e-07
769.5 5.8887e-07
770.5 5.8789e-07
771.5 5.8687e-07
772.5 5.8581e-07
773.5 5.8469e-07
774.5 5.8352e-07
775.5 5.8228e-07
776.5 5.8099e-07
777.5 5.7963e-07
778.5 5.7821e-07
779.5 5.7673e-07
780.5 5.7519e-07
781.5 5.7361e-07
782.5 5.7198e-07
783.5 5.7031e-07
784.5 5.686e-07
785.5 5.6685e-07
786.5 5.6508e-07
787.5 5.6327e-07
788.5 5.6143e-07
789.5 5.5957e-07
790.5 5.5768e-07
791.5 5.5576e-07
792.5 5.5383e-07
793.5 5.5187e-07
794.5 5.4991e-07
795.5 5.4796e-07
796.5 5.4601e-07
797.5 5.441e-07
798.5 5.422e-07
799.5 5.4034e-07
800.5 5.385e-07
801.5 5.367e-07
802.5 5.3491e-07
803.5 5.3315e-07
804.5 5.3141e-07
805.5 5.297e-07
806.5 5.2802e-07
807.5 5.2638e-07
808.5 5.2476e-07
809.5 5.2318e-07
810.5 5.2163e-07
811.5 5.2011e-07
812.5 5.1863e-07
813.5 5.1718e-07
814.5 5.1579e-07
815.5 5.1444e-07
816.5 5.1313e-07
817.5 5.1188e-07
818.5 5.1067e-07
819.5 5.0952e-07
820.5 5.0842e-07
821.5 5.0736e-07
822.5 5.0636e-07
823.5 5.0541e-07
824.5 5.045e-07
825.5 5.0363e-07
826.5 5.0278e-07
827.5 5.0195e-07
828.5 5.0113e-07
829.5 5.0031e-07
830.5 4.995e-07
831.5 4.9867e-07
832.5 4.9783e-07
833.5 4.9697e-07
834.5 4.9607e-07
835.5 4.9515e-07
836.5 4.9422e-07
837.5 4.9327e-07
838.5 4.9231e-07
839.5 4.9135e-07
840.5 4.9039e-07
841.5 4.8942e-07
842.5 4.8845e-07
843.5 4.8745e-07
844.5 4.8644e-07
845.5 4.854e-07
846.5 4.8432e-07
847.5 4.8319e-07
848.5 4.8202e-07
849.5 4.8081e-07
850.5 4.7956e-07
851.5 4.7827e-07
852.5 4.7695e-07
853.5 4.7559e-07
854.5 4.742e-07
855.5 4.7277e-07
856.5 4.7131e-07
857.5 4.6981e-07
858.5 4.6829e-07
859.5 4.6674e-07
860.5 4.652e-07
861.5 4.6366e-07
862.5 4.6215e-07
863.5 4.6068e-07
864.5 4.5928e-07
865.5 4.5794e-07
866.5 4.5667e-07
867.5 4.5546e-07
868.5 4.5432e-07
869.5 4.5324e-07
870.5 4.522e-07
871.5 4.5119e-07
872.5 4.5021e-07
873.5 4.4927e-07
874.5 4.4835e-07
875.5 4.4745e-07
876.5 4.4658e-07
877.5 4.4573e-07
878.5 4.449e-07
879.5 4.4409e-07
880.5 4.4332e-07
881.5 4.4258e-07
882.5 4.4188e-07
883.5 4.4121e-07
884.5 4.406e-07
885.5 4.4003e-07
886.5 4.395e-07
887.5 4.3901e-07
888.5 4.3855e-07
889.5 4.3813e-07
890.5 4.3773e-07
891.5 4.3735e-07
892.5 4.3698e-07
893.5 4.3662e-07
894.5 4.3624e-07
895.5 4.3583e-07
896.5 4.354e-07
897.5 4.3492e-07
898.5 4.3439e-07
899.5 4.3382e-07
900.5 4.3318e-07
901.5 4.3249e-07
902.5 4.3172e-07
903.5 4.3089e-07
904.5 4.3001e-07
905.5 4.2908e-07
906.5 4.2809e-07
907.5 4.2707e-07
908.5 4.2601e-07
909.5 4.2492e-07
910.5 4.2381e-07
911.5 4.2268e-07
912.5 4.2153e-07
913.5 4.2039e-07
914.5 4.1925e-07
915.5 4.1813e-07
916.5 4.1703e-07
917.5 4.1596e-07
918.5 4.1492e-07
919.5 4.139e-07
920.5 4.1289e-07
921.5 4.119e-07
922.5 4.1092e-07
923.5 4.0993e-07
924.5 4.0893e-07
925.5 4.0792e-07
926.5 4.0688e-07
927.5 4.0582e-07
928.5 4.0474e-07
929.5 4.0364e-07
930.5 4.025e-07
931.5 4.0134e-07
932.5 4.0015e-07
933.5 3.9893e-07
934.5 3.9769e-07
935.5 3.9644e-07
936.5 3.9518e-07
937.5 3.9393e-07
938.5 3.927e-07
939.5 3.9151e-07
940.5 3.9036e-07
941.5 3.8927e-07
942.5 3.8822e-07
943.5 3.8722e-07
944.5 3.8624e-07
945.5 3.853e-07
946.5 3.8437e-07
947.5 3.8345e-07
948.5 3.8253e-07
949.5 3.816e-07
950.5 3.8066e-07
951.5 3.7971e-07
952.5 3.7874e-07
953.5 3.7776e-07
954.5 3.7676e-07
955.5 3.7575e-07
956.5 3.7472e-07
957.5 3.7368e-07
958.5 3.7263e-07
959.5 3.7156e-07
960.5 3.7049e-07
961.5 3.6942e-07
962.5 3.6834e-07
963.5 3.6727e-07
964.5 3.6619e-07
965.5 3.6512e-07
966.5 3.6405e-07
967.5 3.6298e-07
968.5 3.6193e-07
969.5 3.6089e-07
970.5 3.5986e-07
971.5 3.5885e-07
972.5 3.5785e-07
973.5 3.5686e-07
974.5 3.5586e-07
975.5 3.5487e-07
976.5 3.5387e-07
977.5 3.5286e-07
978.5 3.5185e-07
979.5 3.5083e-07
980.5 3.498e-07
981.5 3.4877e-07
982.5 3.4774e-07
983.5 3.4672e-07
984.5 3.4572e-07
985.5 3.4473e-07
986.5 3.4376e-07
987.5 3.4281e-07
988.5 3.4189e-07
989.5 3.4099e-07
990.5 3.4011e-07
991.5 3.3925e-07
992.5 3.3842e-07
993.5 3.3763e-07
994.5 3.3689e-07
995.5 3.3619e-07
996.5 3.3552e-07
997.5 3.349e-07
998.5 3.3432e-07
999.5 3.3377e-07
1000.5 3.3326e-07
1001.5 3.3279e-07
1002.5 3.3235e-07
1003.5 3.3194e-07
1004.5 3.3156e-07
1005.5 3.312e-07
1006.5 3.3085e-07
1007.5 3.3051e-07
1008.5 3.3016e-07
1009.5 3.2979e-07
1010.5 3.2941e-07
1011.5 3.29e-07
1012.5 3.2856e-07
1013.5 3.2811e-07
1014.5 3.2763e-07
1015.5 3.2712e-07
1016.5 3.2661e-07
1017.5 3.2609e-07
1018.5 3.2556e-07
1019.5 3.2505e-07
1020.5 3.2454e-07
1021.5 3.2405e-07
1022.5 3.2357e-07
1023.5 3.231e-07
1024.5 3.2264e-07
1025.5 3.222e-07
1026.5 3.2178e-07
1027.5 3.2137e-07
1028.5 3.2098e-07
1029.5 3.2059e-07
1030.5 3.2022e-07
1031.5 3.1986e-07
1032.5 3.195e-07
1033.5 3.1915e-07
1034.5 3.1881e-07
1035.5 3.1848e-07
1036.5 3.1815e-07
1037.5 3.1784e-07
1038.5 3.1754e-07
1039.5 3.1725e-07
1040.5 3.1697e-07
1041.5 3.1668e-07
1042.5 3.1639e-07
1043.5 3.161e-07
1044.5 3.1581e-07
1045.5 3.1552e-07
1046.5 3.1522e-07
1047.5 3.1493e-07
1048.5 3.1462e-07
1049.5 3.1431e-07
1050.5 3.1399e-07
1051.5 3.1366e-07
1052.5 3.1332e-07
1053.5 3.1296e-07
1054.5 3.1258e-07
1055.5 3.1219e-07
1056.5 3.1177e-07
1057.5 3.1132e-07
1058.5 3.1085e-07
1059.5 3.1034e-07
1060.5 3.098e-07
1061.5 3.0925e-07
1062.5 3.0868e-07
1063.5 3.0809e-07
1064.5 3.075e-07
1065.5 3.0691e-07
1066.5 3.0631e-07
1067.5 3.0571e-07
1068.5 3.0511e-07
1069.5 3.0451e-07
1070.5 3.0391e-07
1071.5 3.0332e-07
1072.5 3.0273e-07
1073.5 3.0214e-07
1074.5 3.0154e-07
1075.5 3.0094e-07
1076.5 3.0033e-07
1077.5 2.9972e-07
1078.5 2.9911e-07
1079.5 2.985e-07
1080.5 2.9791e-07
1081.5 2.9731e-07
1082.5 2.9671e-07
1083.5 2.961e-07
1084.5 2.9548e-07
1085.5 2.9485e-07
1086.5 2.942e-07
1087.5 2.9354e-07
1088.5 2.9286e-07
1089.5 2.9218e-07
1090.5 2.9148e-07
1091.5 2.9078e-07
1092.5 2.9008e-07
1093.5 2.8937e-07
1094.5 2.8866e-07
1095.5 2.8794e-07
1096.5 2.8721e-07
1097.5 2.8648e-07
1098.5 2.8575e-07
1099.5 2.8502e-07
1100.5 2.8429e-07
1101.5 2.8355e-07
1102.5 2.8281e-07
1103.5 2.8207e-07
1104.5 2.8133e-07
1105.5 2.8059e-07
1106.5 2.7985e-07
1107.5 2.7912e-07
1108.5 2.7842e-07
1109.5 2.7775e-07
1110.5 2.7712e-07
1111.5 2.7654e-07
1112.5 2.7601e-07
1113.5 2.7554e-07
1114.5 2.7512e-07
1115.5 2.7476e-07
1116.5 2.7445e-07
1117.5 2.7418e-07
1118.5 2.7395e-07
1119.5 2.7376e-07
1120.5 2.7359e-07
1121.5 2.7345e-07
1122.5 2.7331e-07
1123.5 2.7319e-07
1124.5 2.7306e-07
1125.5 2.7292e-07
1126.5 2.7277e-07
1127.5 2.726e-07
1128.5 2.7241e-07
1129.5 2.7221e-07
1130.5 2.7198e-07
1131.5 2.7174e-07
1132.5 2.7147e-07
1133.5 2.7118e-07
1134.5 2.7087e-07
1135.5 2.7054e-07
1136.5 2.7018e-07
1137.5 2.6981e-07
1138.5 2.6941e-07
1139.5 2.69e-07
1140.5 2.6858e-07
1141.5 2.6814e-07
1142.5 2.6769e-07
1143.5 2.6723e-07
1144.5 2.6675e-07
1145.5 2.6627e-07
1146.5 2.6578e-07
1147.5 2.6529e-07
1148.5 2.6481e-07
1149.5 2.6433e-07
1150.5 2.6387e-07
1151.5 2.6342e-07
1152.5 2.6299e-07
1153.5 2.6259e-07
1154.5 2.6222e-07
1155.5 2.6188e-07
1156.5 2.6158e-07
1157.5 2.6132e-07
1158.5 2.6111e-07
1159.5 2.6094e-07
1160.5 2.6082e-07
1161.5 2.6074e-07
1162.5 2.607e-07
1163.5 2.607e-07
1164.5 2.6075e-07
1165.5 2.6085e-07
1166.5 2.6099e-07
1167.5 2.6119e-07
1168.5 2.6142e-07
1169.5 2.6169e-07
1170.5 2.62e-07
1171.5 2.6235e-07
1172.5 2.6272e-07
1173.5 2.6312e-07
1174.5 2.6354e-07
1175.5 2.6398e-07
1176.5 2.6446e-07
1177.5 2.6497e-07
1178.5 2.6552e-07
1179.5 2.6611e-07
1180.5 2.6675e-07
1181.5 2.6744e-07
1182.5 2.6819e-07
1183.5 2.6899e-07
1184.5 2.6986e-07
1185.5 2.708e-07
1186.5 2.7181e-07
1187.5 2.7291e-07
1188.5 2.7409e-07
1189.5 2.7535e-07
1190.5 2.7669e-07
1191.5 2.781e-07
1192.5 2.7958e-07
1193.5 2.8111e-07
1194.5 2.827e-07
1195.5 2.8434e-07
1196.5 2.8603e-07
1197.5 2.8776e-07
1198.5 2.8952e-07
1199.5 2.9132e-07
1200.5 2.9316e-07
1201.5 2.9503e-07
1202.5 2.9694e-07
1203.5 2.9888e-07
1204.5 3.0086e-07
1205.5 3.0289e-07
1206.5 3.0496e-07
1207.5 3.0709e-07
1208.5 3.0927e-07
1209.5 3.1149e-07
1210.5 3.1377e-07
1211.5 3.161e-07
1212.5 3.1847e-07
1213.5 3.2088e-07
1214.5 3.2333e-07
1215.5 3.2581e-07
1216.5 3.283e-07
1217.5 3.308e-07
1218.5 3.3331e-07
1219.5 3.3581e-07
1220.5 3.3831e-07
1221.5 3.4077e-07
1222.5 3.4321e-07
1223.5 3.4561e-07
1224.5 3.4797e-07
1225.5 3.5029e-07
1226.5 3.5257e-07
1227.5 3.5482e-07
1228.5 3.5704e-07
1229.5 3.5924e-07
1230.5 3.6144e-07
1231.5 3.6364e-07
1232.5 3.6584e-07
1233.5 3.6806e-07
1234.5 3.7028e-07
1235.5 3.7252e-07
1236.5 3.7477e-07
1237.5 3.7704e-07
1238.5 3.7934e-07
1239.5 3.8165e-07
1240.5 3.8397e-07
1241.5 3.863e-07
1242.5 3.8864e-07
1243.5 3.9098e-07
1244.5 3.9331e-07
1245.5 3.9562e-07
1246.5 3.979e-07
1247.5 4.0014e-07
1248.5 4.0233e-07
1249.5 4.0445e-07
1250.5 4.065e-07
1251.5 4.0846e-07
1252.5 4.1034e-07
1253.5 4.121e-07
1254.5 4.1376e-07
1255.5 4.1531e-07
1256.5 4.1676e-07
1257.5 4.181e-07
1258.5 4.1935e-07
1259.5 4.205e-07
1260.5 4.2158e-07
1261.5 4.2258e-07
1262.5 4.2353e-07
1263.5 4.2441e-07
1264.5 4.2525e-07
1265.5 4.2605e-07
1266.5 4.268e-07
1267.5 4.2751e-07
1268.5 4.2817e-07
1269.5 4.288e-07
1270.5 4.2938e-07
1271.5 4.2993e-07
1272.5 4.3043e-07
1273.5 4.309e-07
1274.5 4.3134e-07
1275.5 4.3174e-07
1276.5 4.3209e-07
1277.5 4.3241e-07
1278.5 4.3267e-07
1279.5 4.3288e-07
1280.5 4.3303e-07
1281.5 4.3311e-07
1282.5 4.3313e-07
1283.5 4.331e-07
1284.5 4.3301e-07
1285.5 4.3288e-07
1286.5 4.3272e-07
1287.5 4.3255e-07
1288.5 4.3236e-07
1289.5 4.3217e-07
1290.5 4.3199e-07
1291.5 4.3181e-07
1292.5 4.3164e-07
1293.5 4.3146e-07
1294.5 4.3129e-07
1295.5 4.3109e-07
1296.5 4.3088e-07
1297.5 4.3065e-07
1298.5 4.3039e-07
1299.5 4.3012e-07
1300.5 4.2982e-07
1301.5 4.2949e-07
1302.5 4.2912e-07
1303.5 4.2872e-07
1304.5 4.2828e-07
1305.5 4.278e-07
1306.5 4.2729e-07
1307.5 4.2673e-07
1308.5 4.2614e-07
1309.5 4.255e-07
1310.5 4.2481e-07
1311.5 4.2407e-07
1312.5 4.2326e-07
1313.5 4.224e-07
1314.5 4.2147e-07
1315.5 4.2048e-07
1316.5 4.1945e-07
1317.5 4.1839e-07
1318.5 4.1731e-07
1319.5 4.1623e-07
1320.5 4.1515e-07
1321.5 4.1409e-07
1322.5 4.1304e-07
1323.5 4.1201e-07
1324.5 4.1099e-07
1325.5 4.0998e-07
1326.5 4.0898e-07
1327.5 4.08e-07
1328.5 4.0702e-07
1329.5 4.0605e-07
1330.5 4.0508e-07
1331.5 4.0411e-07
1332.5 4.0314e-07
1333.5 4.0215e-07
1334.5 4.0117e-07
1335.5 4.0018e-07
1336.5 3.992e-07
1337.5 3.9822e-07
1338.5 3.9726e-07
1339.5 3.963e-07
1340.5 3.9535e-07
1341.5 3.9441e-07
1342.5 3.9348e-07
1343.5 3.9255e-07
1344.5 3.9164e-07
1345.5 3.9073e-07
1346.5 3.8984e-07
1347.5 3.8896e-07
1348.5 3.8809e-07
1349.5 3.8723e-07
1350.5 3.8639e-07
1351.5 3.8555e-07
1352.5 3.8471e-07
1353.5 3.8389e-07
1354.5 3.8308e-07
1355.5 3.8228e-07
1356.5 3.8148e-07
1357.5 3.8069e-07
1358.5 3.7991e-07
1359.5 3.7913e-07
1360.5 3.7835e-07
1361.5 3.7759e-07
1362.5 3.7685e-07
1363.5 3.7612e-07
1364.5 3.7541e-07
1365.5 3.7471e-07
1366.5 3.7402e-07
1367.5 3.7336e-07
1368.5 3.727e-07
1369.5 3.7206e-07
1370.5 3.7143e-07
1371.5 3.708e-07
1372.5 3.7018e-07
1373.5 3.6956e-07
1374.5 3.6894e-07
1375.5 3.6832e-07
1376.5 3.6771e-07
1377.5 3.6711e-07
1378.5 3.6651e-07
1379.5 3.6593e-07
1380.5 3.6536e-07
1381.5 3.6479e-07
1382.5 3.6423e-07
1383.5 3.6368e-07
1384.5 3.6315e-07
1385.5 3.6262e-07
1386.5 3.6212e-07
1387.5 3.6163e-07
1388.5 3.6116e-07
1389.5 3.6071e-07
1390.5 3.6027e-07
1391.5 3.5984e-07
1392.5 3.5943e-07
1393.5 3.5904e-07
1394.5 3.5865e-07
1395.5 3.5828e-07
1396.5 3.5791e-07
1397.5 3.5754e-07
1398.5 3.5717e-07
1399.5 3.5681e-07
1400.5 3.5644e-07
1401.5 3.5606e-07
1402.5 3.5567e-07
1403.5 3.5527e-07
1404.5 3.5487e-07
1405.5 3.5446e-07
1406.5 3.5404e-07
1407.5 3.5362e-07
1408.5 3.5319e-07
1409.5 3.5276e-07
1410.5 3.5231e-07
1411.5 3.5185e-07
1412.5 3.5138e-07
1413.5 3.5089e-07
1414.5 3.5038e-07
1415.5 3.4986e-07
1416.5 3.4933e-07
1417.5 3.4879e-07
1418.5 3.4825e-07
1419.5 3.4771e-07
1420.5 3.4718e-07
1421.5 3.4666e-07
1422.5 3.4615e-07
1423.5 3.4567e-07
1424.5 3.452e-07
1425.5 3.4475e-07
1426.5 3.4432e-07
1427.5 3.4391e-07
1428.5 3.435e-07
1429.5 3.4311e-07
1430.5 3.4273e-07
1431.5 3.4237e-07
1432.5 3.4202e-07
1433.5 3.4169e-07
1434.5 3.4137e-07
1435.5 3.4105e-07
1436.5 3.4074e-07
1437.5 3.4043e-07
1438.5 3.4013e-07
1439.5 3.3985e-07
1440.5 3.3957e-07
1441.5 3.393e-07
1442.5 3.3903e-07
1443.5 3.3877e-07
1444.5 3.3852e-07
1445.5 3.3827e-07
1446.5 3.3803e-07
1447.5 3.378e-07
1448.5 3.3757e-07
1449.5 3.3734e-07
1450.5 3.371e-07
1451.5 3.3686e-07
1452.5 3.366e-07
1453.5 3.3632e-07
1454.5 3.3603e-07
1455.5 3.3573e-07
1456.5 3.3541e-07
1457.5 3.3508e-07
1458.5 3.3473e-07
1459.5 3.3436e-07
1460.5 3.3397e-07
1461.5 3.3356e-07
1462.5 3.3313e-07
1463.5 3.3268e-07
1464.5 3.3223e-07
1465.5 3.3177e-07
1466.5 3.3131e-07
1467.5 3.3086e-07
1468.5 3.3041e-07
1469.5 3.2996e-07
1470.5 3.2952e-07
1471.5 3.2907e-07
1472.5 3.286e-07
1473.5 3.2811e-07
1474.5 3.276e-07
1475.5 3.2705e-07
1476.5 3.2647e-07
1477.5 3.2586e-07
1478.5 3.2523e-07
1479.5 3.2458e-07
1480.5 3.2392e-07
1481.5 3.2325e-07
1482.5 3.2257e-07
1483.5 3.219e-07
1484.5 3.2122e-07
1485.5 3.2054e-07
1486.5 3.1987e-07
1487.5 3.1919e-07
1488.5 3.1852e-07
1489.5 3.1785e-07
1490.5 3.1717e-07
1491.5 3.165e-07
1492.5 3.1584e-07
1493.5 3.1517e-07
1494.5 3.1452e-07
1495.5 3.1389e-07
1496.5 3.1327e-07
1497.5 3.1269e-07
1498.5 3.1213e-07
1499.5 3.116e-07
1500.5 3.1108e-07
1501.5 3.1058e-07
1502.5 3.101e-07
1503.5 3.0962e-07
1504.5 3.0914e-07
1505.5 3.0866e-07
1506.5 3.0816e-07
1507.5 3.0764e-07
1508.5 3.0712e-07
1509.5 3.0658e-07
1510.5 3.0605e-07
1511.5 3.0551e-07
1512.5 3.0496e-07
1513.5 3.0442e-07
1514.5 3.0388e-07
1515.5 3.0335e-07
1516.5 3.0284e-07
1517.5 3.0235e-07
1518.5 3.0188e-07
1519.5 3.0145e-07
1520.5 3.0105e-07
1521.5 3.0068e-07
1522.5 3.0034e-07
1523.5 3.0003e-07
1524.5 2.9974e-07
1525.5 2.9945e-07
1526.5 2.9917e-07
1527.5 2.9888e-07
1528.5 2.9858e-07
1529.5 2.9826e-07
1530.5 2.9792e-07
1531.5 2.9755e-07
1532.5 2.9717e-07
1533.5 2.9675e-07
1534.5 2.9631e-07
1535.5 2.9584e-07
1536.5 2.9534e-07
1537.5 2.9482e-07
1538.5 2.9429e-07
1539.5 2.9374e-07
1540.5 2.9319e-07
1541.5 2.9265e-07
1542.5 2.9213e-07
1543.5 2.9162e-07
1544.5 2.9114e-07
1545.5 2.9069e-07
1546.5 2.9026e-07
1547.5 2.8985e-07
1548.5 2.8946e-07
1549.5 2.8908e-07
1550.5 2.887e-07
1551.5 2.8831e-07
1552.5 2.8791e-07
1553.5 2.8749e-07
1554.5 2.8706e-07
1555.5 2.8661e-07
1556.5 2.8615e-07
1557.5 2.8566e-07
1558.5 2.8517e-07
1559.5 2.8466e-07
1560.5 2.8415e-07
1561.5 2.8364e-07
1562.5 2.8311e-07
1563.5 2.8258e-07
1564.5 2.8204e-07
1565.5 2.8149e-07
1566.5 2.8093e-07
1567.5 2.8036e-07
1568.5 2.7979e-07
1569.5 2.7921e-07
1570.5 2.7863e-07
1571.5 2.7806e-07
1572.5 2.775e-07
1573.5 2.7694e-07
1574.5 2.7639e-07
1575.5 2.7583e-07
1576.5 2.7527e-07
1577.5 2.747e-07
1578.5 2.7411e-07
1579.5 2.7352e-07
1580.5 2.7292e-07
1581.5 2.7231e-07
1582.5 2.717e-07
1583.5 2.7108e-07
1584.5 2.7046e-07
1585.5 2.6983e-07
1586.5 2.6921e-07
1587.5 2.6859e-07
1588.5 2.6798e-07
1589.5 2.6737e-07
1590.5 2.6678e-07
1591.5 2.6619e-07
1592.5 2.6562e-07
1593.5 2.6506e-07
1594.5 2.6451e-07
1595.5 2.6397e-07
1596.5 2.6346e-07
1597.5 2.6295e-07
1598.5 2.6246e-07
1599.5 2.6197e-07
1600.5 2.6149e-07
1601.5 2.61e-07
1602.5 2.605e-07
1603.5 2.5998e-07
1604.5 2.5943e-07
1605.5 2.5887e-07
1606.5 2.5829e-07
1607.5 2.5769e-07
1608.5 2.5708e-07
1609.5 2.5646e-07
1610.5 2.5583e-07
1611.5 2.5522e-07
1612.5 2.5461e-07
1613.5 2.5402e-07
1614.5 2.5344e-07
1615.5 2.5288e-07
1616.5 2.5233e-07
1617.5 2.518e-07
1618.5 2.5127e-07
1619.5 2.5076e-07
1620.5 2.5025e-07
1621.5 2.4975e-07
1622.5 2.4925e-07
1623.5 2.4875e-07
1624.5 2.4825e-07
1625.5 2.4774e-07
1626.5 2.4721e-07
1627.5 2.4667e-07
1628.5 2.461e-07
1629.5 2.4551e-07
1630.5 2.4489e-07
1631.5 2.4424e-07
1632.5 2.4358e-07
1633.5 2.429e-07
1634.5 2.4222e-07
1635.5 2.4154e-07
1636.5 2.4087e-07
1637.5 2.402e-07
1638.5 2.3955e-07
1639.5 2.3893e-07
1640.5 2.3832e-07
1641.5 2.3774e-07
1642.5 2.3718e-07
1643.5 2.3663e-07
1644.5 2.3612e-07
1645.5 2.3563e-07
1646.5 2.3518e-07
1647.5 2.3475e-07
1648.5 2.3436e-07
1649.5 2.34e-07
1650.5 2.3366e-07
1651.5 2.3334e-07
1652.5 2.3304e-07
1653.5 2.3274e-07
1654.5 2.3245e-07
1655.5 2.3217e-07
1656.5 2.319e-07
1657.5 2.3164e-07
1658.5 2.314e-07
1659.5 2.3116e-07
1660.5 2.3093e-07
1661.5 2.307e-07
1662.5 2.3047e-07
1663.5 2.3024e-07
1664.5 2.3001e-07
1665.5 2.2977e-07
1666.5 2.2955e-07
1667.5 2.2934e-07
1668.5 2.2914e-07
1669.5 2.2895e-07
1670.5 2.2879e-07
1671.5 2.2863e-07
1672.5 2.2848e-07
1673.5 2.2833e-07
1674.5 2.2818e-07
1675.5 2.2802e-07
1676.5 2.2786e-07
1677.5 2.2767e-07
1678.5 2.2747e-07
1679.5 2.2723e-07
1680.5 2.2697e-07
1681.5 2.2667e-07
1682.5 2.2636e-07
1683.5 2.2601e-07
1684.5 2.2563e-07
1685.5 2.2522e-07
1686.5 2.2477e-07
1687.5 2.243e-07
1688.5 2.238e-07
1689.5 2.2327e-07
1690.5 2.2272e-07
1691.5 2.2215e-07
1692.5 2.2157e-07
1693.5 2.2098e-07
1694.5 2.204e-07
1695.5 2.1982e-07
1696.5 2.1925e-07
1697.5 2.187e-07
1698.5 2.1816e-07
1699.5 2.1764e-07
1700.5 2.1714e-07
1701.5 2.1666e-07
1702.5 2.162e-07
1703.5 2.1576e-07
1704.5 2.1534e-07
1705.5 2.1493e-07
1706.5 2.1452e-07
1707.5 2.1412e-07
1708.5 2.1371e-07
1709.5 2.1331e-07
1710.5 2.1291e-07
1711.5 2.125e-07
1712.5 2.121e-07
1713.5 2.1169e-07
1714.5 2.1127e-07
1715.5 2.1085e-07
1716.5 2.1041e-07
1717.5 2.0996e-07
1718.5 2.095e-07
1719.5 2.0904e-07
1720.5 2.0858e-07
1721.5 2.0813e-07
1722.5 2.0767e-07
1723.5 2.0724e-07
1724.5 2.0682e-07
1725.5 2.0643e-07
1726.5 2.0606e-07
1727.5 2.0571e-07
1728.5 2.0537e-07
1729.5 2.0505e-07
1730.5 2.0475e-07
1731.5 2.0447e-07
1732.5 2.0421e-07
1733.5 2.0396e-07
1734.5 2.0372e-07
1735.5 2.0351e-07
1736.5 2.0331e-07
1737.5 2.0314e-07
1738.5 2.0301e-07
1739.5 2.029e-07
1740.5 2.0283e-07
1741.5 2.0279e-07
1742.5 2.0278e-07
1743.5 2.028e-07
1744.5 2.0285e-07
1745.5 2.0294e-07
1746.5 2.0306e-07
1747.5 2.032e-07
1748.5 2.0336e-07
1749.5 2.0353e-07
1750.5 2.037e-07
1751.5 2.0386e-07
1752.5 2.0401e-07
1753.5 2.0415e-07
1754.5 2.0427e-07
1755.5 2.0437e-07
1756.5 2.0444e-07
1757.5 2.0447e-07
1758.5 2.0447e-07
1759.5 2.0443e-07
1760.5 2.0435e-07
1761.5 2.0424e-07
1762.5 2.0409e-07
1763.5 2.039e-07
1764.5 2.0369e-07
1765.5 2.0345e-07
1766.5 2.0319e-07
1767.5 2.0293e-07
1768.5 2.0268e-07
1769.5 2.0243e-07
1770.5 2.022e-07
1771.5 2.0197e-07
1772.5 2.0174e-07
1773.5 2.0151e-07
1774.5 2.0128e-07
1775.5 2.0102e-07
1776.5 2.0073e-07
1777.5 2.0042e-07
1778.5 2.0007e-07
1779.5 1.9969e-07
1780.5 1.9928e-07
1781.5 1.9885e-07
1782.5 1.984e-07
1783.5 1.9794e-07
1784.5 1.9746e-07
1785.5 1.9697e-07
1786.5 1.9648e-07
1787.5 1.9598e-07
1788.5 1.9547e-07
1789.5 1.9498e-07
1790.5 1.9448e-07
1791.5 1.9399e-07
1792.5 1.9351e-07
1793.5 1.9305e-07
1794.5 1.926e-07
1795.5 1.9217e-07
1796.5 1.9176e-07
1797.5 1.9137e-07
1798.5 1.91e-07
1799.5 1.9065e-07
1800.5 1.9032e-07
1801.5 1.9001e-07
1802.5 1.8971e-07
1803.5 1.8942e-07
1804.5 1.8912e-07
1805.5 1.8881e-07
1806.5 1.8847e-07
1807.5 1.8811e-07
1808.5 1.8771e-07
1809.5 1.8728e-07
1810.5 1.8682e-07
1811.5 1.8635e-07
1812.5 1.8587e-07
1813.5 1.8538e-07
1814.5 1.849e-07
1815.5 1.8441e-07
1816.5 1.8394e-07
1817.5 1.8349e-07
1818.5 1.8305e-07
1819.5 1.8263e-07
1820.5 1.8224e-07
1821.5 1.8187e-07
1822.5 1.8153e-07
1823.5 1.8121e-07
1824.5 1.809e-07
1825.5 1.806e-07
1826.5 1.8029e-07
1827.5 1.7997e-07
1828.5 1.7962e-07
1829.5 1.7925e-07
1830.5 1.7885e-07
1831.5 1.784e-07
1832.5 1.7792e-07
1833.5 1.7738e-07
1834.5 1.768e-07
1835.5 1.7616e-07
1836.5 1.7548e-07
1837.5 1.7475e-07
1838.5 1.7397e-07
1839.5 1.7317e-07
1840.5 1.7234e-07
1841.5 1.7149e-07
1842.5 1.7065e-07
1843.5 1.6981e-07
1844.5 1.6899e-07
1845.5 1.6819e-07
1846.5 1.6741e-07
1847.5 1.6667e-07
1848.5 1.6595e-07
1849.5 1.6527e-07
1850.5 1.6462e-07
1851.5 1.6401e-07
1852.5 1.6345e-07
1853.5 1.6294e-07
1854.5 1.6247e-07
1855.5 1.6205e-07
1856.5 1.6167e-07
1857.5 1.6134e-07
1858.5 1.6106e-07
1859.5 1.6082e-07
1860.5 1.6062e-07
1861.5 1.6047e-07
1862.5 1.6037e-07
1863.5 1.6031e-07
1864.5 1.6029e-07
1865.5 1.6031e-07
1866.5 1.6037e-07
1867.5 1.6046e-07
1868.5 1.6057e-07
1869.5 1.607e-07
1870.5 1.6085e-07
1871.5 1.6101e-07
1872.5 1.612e-07
1873.5 1.6139e-07
1874.5 1.6159e-07
1875.5 1.6179e-07
1876.5 1.6198e-07
1877.5 1.6216e-07
1878.5 1.6233e-07
1879.5 1.6248e-07
1880.5 1.6262e-07
1881.5 1.6274e-07
1882.5 1.6283e-07
1883.5 1.6288e-07
1884.5 1.6289e-07
1885.5 1.6287e-07
1886.5 1.6281e-07
1887.5 1.627e-07
1888.5 1.6255e-07
1889.5 1.6236e-07
1890.5 1.6212e-07
1891.5 1.6184e-07
1892.5 1.6151e-07
1893.5 1.6114e-07
1894.5 1.6073e-07
1895.5 1.6028e-07
1896.5 1.5979e-07
1897.5 1.5926e-07
1898.5 1.587e-07
1899.5 1.581e-07
1900.5 1.5748e-07
1901.5 1.5683e-07
1902.5 1.5616e-07
1903.5 1.5547e-07
1904.5 1.5478e-07
1905.5 1.5409e-07
1906.5 1.5341e-07
1907.5 1.5275e-07
1908.5 1.5212e-07
1909.5 1.5151e-07
1910.5 1.5094e-07
1911.5 1.504e-07
1912.5 1.499e-07
1913.5 1.4943e-07
1914.5 1.4901e-07
1915.5 1.4862e-07
1916.5 1.4826e-07
1917.5 1.4795e-07
1918.5 1.4767e-07
1919.5 1.4742e-07
1920.5 1.4721e-07
1921.5 1.4704e-07
1922.5 1.469e-07
1923.5 1.4678e-07
1924.5 1.4669e-07
1925.5 1.4662e-07
1926.5 1.4657e-07
1927.5 1.4653e-07
1928.5 1.4653e-07
1929.5 1.4655e-07
1930.5 1.466e-07
1931.5 1.4667e-07
1932.5 1.4677e-07
1933.5 1.4688e-07
1934.5 1.47e-07
1935.5 1.4713e-07
1936.5 1.4728e-07
1937.5 1.4743e-07
1938.5 1.4759e-07
1939.5 1.4774e-07
1940.5 1.4789e-07
1941.5 1.4803e-07
1942.5 1.4816e-07
1943.5 1.4827e-07
1944.5 1.4834e-07
1945.5 1.4839e-07
1946.5 1.484e-07
1947.5 1.4836e-07
1948.5 1.4829e-07
1949.5 1.4819e-07
1950.5 1.4804e-07
1951.5 1.4785e-07
1952.5 1.4762e-07
1953.5 1.4736e-07
1954.5 1.4705e-07
1955.5 1.4672e-07
1956.5 1.4636e-07
1957.5 1.4598e-07
1958.5 1.4559e-07
1959.5 1.4519e-07
1960.5 1.4478e-07
1961.5 1.4437e-07
1962.5 1.4396e-07
1963.5 1.4356e-07
1964.5 1.4316e-07
1965.5 1.4278e-07
1966.5 1.4241e-07
1967.5 1.4206e-07
1968.5 1.4172e-07
1969.5 1.4141e-07
1970.5 1.4112e-07
1971.5 1.4085e-07
1972.5 1.406e-07
1973.5 1.4036e-07
1974.5 1.4013e-07
1975.5 1.3991e-07
1976.5 1.3969e-07
1977.5 1.3948e-07
1978.5 1.3928e-07
1979.5 1.391e-07
1980.5 1.3894e-07
1981.5 1.3879e-07
1982.5 1.3866e-07
1983.5 1.3855e-07
1984.5 1.3845e-07
1985.5 1.3837e-07
1986.5 1.3829e-07
1987.5 1.3822e-07
1988.5 1.3816e-07
1989.5 1.381e-07
1990.5 1.3805e-07
1991.5 1.3802e-07
1992.5 1.3799e-07
1993.5 1.3796e-07
1994.5 1.3794e-07
1995.5 1.3791e-07
1996.5 1.3789e-07
1997.5 1.3785e-07
1998.5 1.3781e-07
1999.5 1.3776e-07
2000.5 1.3769e-07


==> anc/CDMSlite_LIP_2000_BetaGamma_3.1_Isotropic.txt <==
Energy-deposition(eV) probability-density
99.5 7.6332e-05
100.5 7.5384e-05
101.5 7.4446e-05
102.5 7.3518e-05
103.5 7.2601e-05
104.5 7.1694e-05
105.5 7.0797e-05
106.5 6.9911e-05
107.5 6.9034e-05
108.5 6.8168e-05
109.5 6.7312e-05
110.5 6.6467e-05
111.5 6.5631e-05
112.5 6.4806e-05
113.5 6.399e-05
114.5 6.3185e-05
115.5 6.2389e-05
116.5 6.1604e-05
117.5 6.0835e-05
118.5 6.0076e-05
119.5 5.933e-05
120.5 5.8595e-05
121.5 5.7869e-05
122.5 5.7152e-05
123.5 5.6442e-05
124.5 5.574e-05
125.5 5.5046e-05
126.5 5.436e-05
127.5 5.3682e-05
128.5 5.3012e-05
129.5 5.235e-05
130.5 5.1698e-05
131.5 5.1054e-05
132.5 5.0419e-05
133.5 4.9792e-05
134.5 4.9174e-05
135.5 4.8564e-05
136.5 4.7964e-05
137.5 4.7372e-05
138.5 4.6789e-05
139.5 4.6214e-05
140.5 4.5649e-05
141.5 4.5092e-05
142.5 4.4547e-05
143.5 4.4014e-05
144.5 4.3495e-05
145.5 4.2989e-05
146.5 4.2495e-05
147.5 4.2011e-05
148.5 4.1532e-05
149.5 4.1055e-05
150.5 4.058e-05
151.5 4.0106e-05
152.5 3.9634e-05
153.5 3.9168e-05
154.5 3.8706e-05
155.5 3.8251e-05
156.5 3.7801e-05
157.5 3.7357e-05
158.5 3.6919e-05
159.5 3.6486e-05
160.5 3.606e-05
161.5 3.564e-05
162.5 3.5225e-05
163.5 3.4815e-05
164.5 3.4412e-05
165.5 3.4013e-05
166.5 3.3621e-05
167.5 3.3233e-05
168.5 3.2851e-05
169.5 3.2474e-05
170.5 3.2102e-05
171.5 3.1736e-05
172.5 3.1375e-05
173.5 3.1018e-05
174.5 3.0665e-05
175.5 3.0317e-05
176.5 2.9972e-05
177.5 2.9631e-05
178.5 2.9293e-05
179.5 2.8958e-05
180.5 2.8626e-05
181.5 2.8298e-05
182.5 2.7974e-05
183.5 2.7653e-05
184.5 2.7336e-05
185.5 2.7024e-05
186.5 2.6715e-05
187.5 2.641e-05
188.5 2.6109e-05
189.5 2.5812e-05
190.5 2.5519e-05
191.5 2.523e-05
192.5 2.4945e-05
193.5 2.4664e-05
194.5 2.4387e-05
195.5 2.4113e-05
196.5 2.3843e-05
197.5 2.3577e-05
198.5 2.3315e-05
199.5 2.3056e-05
200.5 2.2801e-05
201.5 2.255e-05
202.5 2.2303e-05
203.5 2.206e-05
204.5 2.182e-05
205.5 2.1584e-05
206.5 2.1351e-05
207.5 2.1121e-05
208.5 2.0894e-05
209.5 2.067e-05
210.5 2.0449e-05
211.5 2.0231e-05
212.5 2.0016e-05
213.5 1.9804e-05
214.5 1.9594e-05
215.5 1.9387e-05
216.5 1.9184e-05
217.5 1.8983e-05
218.5 1.8785e-05
219.5 1.8589e-05
220.5 1.8396e-05
221.5 1.8206e-05
222.5 1.8018e-05
223.5 1.7834e-05
224.5 1.7651e-05
225.5 1.7472e-05
226.5 1.7295e-05
227.5 1.7121e-05
228.5 1.6949e-05
229.5 1.6779e-05
230.5 1.6611e-05
231.5 1.6445e-05
232.5 1.6282e-05
233.5 1.6121e-05
234.5 1.5962e-05
235.5 1.5804e-05
236.5 1.5649e-05
237.5 1.5495e-05
238.5 1.5343e-05
239.5 1.5193e-05
240.5 1.5044e-05
241.5 1.4897e-05
242.5 1.4752e-05
243.5 1.4609e-05
244.5 1.4468e-05
245.5 1.4329e-05
246.5 1.4192e-05
247.5 1.4056e-05
248.5 1.3922e-05
249.5 1.3789e-05
250.5 1.3658e-05
251.5 1.3528e-05
252.5 1.3399e-05
253.5 1.3271e-05
254.5 1.3145e-05
255.5 1.302e-05
256.5 1.2897e-05
257.5 1.2775e-05
258.5 1.2655e-05
259.5 1.2535e-05
260.5 1.2418e-05
261.5 1.2301e-05
262.5 1.2187e-05
263.5 1.2073e-05
264.5 1.1961e-05
265.5 1.185e-05
266.5 1.1741e-05
267.5 1.1633e-05
268.5 1.1526e-05
269.5 1.142e-05
270.5 1.1316e-05
271.5 1.1213e-05
272.5 1.1112e-05
273.5 1.1012e-05
274.5 1.0913e-05
275.5 1.0816e-05
276.5 1.072e-05
277.5 1.0625e-05
278.5 1.0531e-05
279.5 1.0439e-05
280.5 1.0348e-05
281.5 1.0258e-05
282.5 1.017e-05
283.5 1.0082e-05
284.5 9.996e-06
285.5 9.9109e-06
286.5 9.8271e-06
287.5 9.7445e-06
288.5 9.6631e-06
289.5 9.5829e-06
290.5 9.5035e-06
291.5 9.425e-06
292.5 9.3473e-06
293.5 9.2705e-06
294.5 9.1945e-06
295.5 9.1192e-06
296.5 9.0446e-06
297.5 8.9708e-06
298.5 8.8977e-06
299.5 8.8255e-06
300.5 8.7539e-06
301.5 8.6831e-06
302.5 8.6128e-06
303.5 8.543e-06
304.5 8.4735e-06
305.5 8.4042e-06
306.5 8.3353e-06
307.5 8.2666e-06
308.5 8.1981e-06
309.5 8.1297e-06
310.5 8.0614e-06
311.5 7.9932e-06
312.5 7.9251e-06
313.5 7.8574e-06
314.5 7.7898e-06
315.5 7.7226e-06
316.5 7.6557e-06
317.5 7.5892e-06
318.5 7.523e-06
319.5 7.4571e-06
320.5 7.3915e-06
321.5 7.3263e-06
322.5 7.2614e-06
323.5 7.1968e-06
324.5 7.1324e-06
325.5 7.0684e-06
326.5 7.0047e-06
327.5 6.9414e-06
328.5 6.8784e-06
329.5 6.8157e-06
330.5 6.7535e-06
331.5 6.6916e-06
332.5 6.6299e-06
333.5 6.5685e-06
334.5 6.5073e-06
335.5 6.4463e-06
336.5 6.3856e-06
337.5 6.3253e-06
338.5 6.2653e-06
339.5 6.2057e-06
340.5 6.1466e-06
341.5 6.088e-06
342.5 6.0299e-06
343.5 5.9726e-06
344.5 5.916e-06
345.5 5.8601e-06
346.5 5.8049e-06
347.5 5.7503e-06
348.5 5.6964e-06
349.5 5.643e-06
350.5 5.5903e-06
351.5 5.5382e-06
352.5 5.4868e-06
353.5 5.436e-06
354.5 5.3859e-06
355.5 5.3365e-06
356.5 5.2878e-06
357.5 5.2399e-06
358.5 5.1927e-06
359.5 5.1463e-06
360.5 5.1006e-06
361.5 5.0557e-06
362.5 5.0116e-06
363.5 4.9682e-06
364.5 4.9255e-06
365.5 4.8837e-06
366.5 4.8427e-06
367.5 4.8025e-06
368.5 4.7631e-06
369.5 4.7245e-06
370.5 4.6866e-06
371.5 4.6495e-06
372.5 4.6131e-06
373.5 4.5775e-06
374.5 4.5426e-06
375.5 4.5085e-06
376.5 4.475e-06
377.5 4.4422e-06
378.5 4.41e-06
379.5 4.3784e-06
380.5 4.3475e-06
381.5 4.3172e-06
382.5 4.2875e-06
383.5 4.2586e-06
384.5 4.2303e-06
385.5 4.2028e-06
386.5 4.1759e-06
387.5 4.1499e-06
388.5 4.1245e-06
389.5 4.0998e-06
390.5 4.0759e-06
391.5 4.0525e-06
392.5 4.0296e-06
393.5 4.0071e-06
394.5 3.9851e-06
395.5 3.9634e-06
396.5 3.9419e-06
397.5 3.9207e-06
398.5 3.8996e-06
399.5 3.8786e-06
400.5 3.8577e-06
401.5 3.8369e-06
402.5 3.8162e-06
403.5 3.7958e-06
404.5 3.7755e-06
405.5 3.7554e-06
406.5 3.7356e-06
407.5 3.716e-06
408.5 3.6965e-06
409.5 3.6773e-06
410.5 3.6583e-06
411.5 3.6395e-06
412.5 3.6209e-06
413.5 3.6025e-06
414.5 3.5843e-06
415.5 3.5664e-06
416.5 3.5487e-06
417.5 3.5311e-06
418.5 3.5137e-06
419.5 3.4965e-06
420.5 3.4793e-06
421.5 3.4623e-06
422.5 3.4452e-06
423.5 3.4282e-06
424.5 3.4113e-06
425.5 3.3945e-06
426.5 3.3778e-06
427.5 3.3611e-06
428.5 3.3445e-06
429.5 3.3281e-06
430.5 3.3117e-06
431.5 3.2955e-06
432.5 3.2793e-06
433.5 3.2632e-06
434.5 3.2473e-06
435.5 3.2314e-06
436.5 3.2157e-06
437.5 3.2e-06
438.5 3.1844e-06
439.5 3.1689e-06
440.5 3.1535e-06
441.5 3.1381e-06
442.5 3.1229e-06
443.5 3.1077e-06
444.5 3.0926e-06
445.5 3.0776e-06
446.5 3.0626e-06
447.5 3.0477e-06
448.5 3.0328e-06
449.5 3.018e-06
450.5 3.0032e-06
451.5 2.9886e-06
452.5 2.974e-06
453.5 2.9594e-06
454.5 2.945e-06
455.5 2.9307e-06
456.5 2.9164e-06
457.5 2.9024e-06
458.5 2.8884e-06
459.5 2.8747e-06
460.5 2.8611e-06
461.5 2.8476e-06
462.5 2.8344e-06
463.5 2.8213e-06
464.5 2.8083e-06
465.5 2.7955e-06
466.5 2.7828e-06
467.5 2.7703e-06
468.5 2.758e-06
469.5 2.7458e-06
470.5 2.7338e-06
471.5 2.722e-06
472.5 2.7105e-06
473.5 2.6991e-06
474.5 2.6879e-06
475.5 2.677e-06
476.5 2.6662e-06
477.5 2.6556e-06
478.5 2.6451e-06
479.5 2.6348e-06
480.5 2.6247e-06
481.5 2.6146e-06
482.5 2.6047e-06
483.5 2.5949e-06
484.5 2.5852e-06
485.5 2.5756e-06
486.5 2.5661e-06
487.5 2.5567e-06
488.5 2.5473e-06
489.5 2.538e-06
490.5 2.5288e-06
491.5 2.5195e-06
492.5 2.5103e-06
493.5 2.5011e-06
494.5 2.4919e-06
495.5 2.4826e-06
496.5 2.4733e-06
497.5 2.4639e-06
498.5 2.4544e-06
499.5 2.4448e-06
500.5 2.4353e-06
501.5 2.4257e-06
502.5 2.4161e-06
503.5 2.4065e-06
504.5 2.3969e-06
505.5 2.3873e-06
506.5 2.3778e-06
507.5 2.3683e-06
508.5 2.3589e-06
509.5 2.3495e-06
510.5 2.3401e-06
511.5 2.3308e-06
512.5 2.3216e-06
513.5 2.3124e-06
514.5 2.3032e-06
515.5 2.2942e-06
516.5 2.2852e-06
517.5 2.2763e-06
518.5 2.2676e-06
519.5 2.2589e-06
520.5 2.2503e-06
521.5 2.2419e-06
522.5 2.2335e-06
523.5 2.2253e-06
524.5 2.2171e-06
525.5 2.209e-06
526.5 2.2009e-06
527.5 2.1929e-06
528.5 2.1849e-06
529.5 2.177e-06
530.5 2.169e-06
531.5 2.1611e-06
532.5 2.1533e-06
533.5 2.1455e-06
534.5 2.1377e-06
535.5 2.1299e-06
536.5 2.1221e-06
537.5 2.1144e-06
538.5 2.1067e-06
539.5 2.099e-06
540.5 2.0912e-06
541.5 2.0836e-06
542.5 2.0759e-06
543.5 2.0683e-06
544.5 2.0607e-06
545.5 2.0531e-06
546.5 2.0456e-06
547.5 2.0382e-06
548.5 2.0308e-06
549.5 2.0234e-06
550.5 2.016e-06
551.5 2.0087e-06
552.5 2.0014e-06
553.5 1.9941e-06
554.5 1.9868e-06
555.5 1.9796e-06
556.5 1.9724e-06
557.5 1.9653e-06
558.5 1.9582e-06
559.5 1.9513e-06
560.5 1.9445e-06
561.5 1.9378e-06
562.5 1.9312e-06
563.5 1.9246e-06
564.5 1.9181e-06
565.5 1.9117e-06
566.5 1.9054e-06
567.5 1.8992e-06
568.5 1.893e-06
569.5 1.887e-06
570.5 1.881e-06
571.5 1.875e-06
572.5 1.8692e-06
573.5 1.8633e-06
574.5 1.8576e-06
575.5 1.8518e-06
576.5 1.8461e-06
577.5 1.8404e-06
578.5 1.8346e-06
579.5 1.8289e-06
580.5 1.8231e-06
581.5 1.8172e-06
582.5 1.8113e-06
583.5 1.8054e-06
584.5 1.7993e-06
585.5 1.7931e-06
586.5 1.7869e-06
587.5 1.7805e-06
588.5 1.774e-06
589.5 1.7674e-06
590.5 1.7608e-06
591.5 1.754e-06
592.5 1.7471e-06
593.5 1.7402e-06
594.5 1.7332e-06
595.5 1.7261e-06
596.5 1.719e-06
597.5 1.7118e-06
598.5 1.7046e-06
599.5 1.6973e-06
600.5 1.6901e-06
601.5 1.6827e-06
602.5 1.6754e-06
603.5 1.668e-06
604.5 1.6605e-06
605.5 1.653e-06
606.5 1.6454e-06
607.5 1.6377e-06
608.5 1.63e-06
609.5 1.6222e-06
610.5 1.6144e-06
611.5 1.6065e-06
612.5 1.5986e-06
613.5 1.5907e-06
614.5 1.5828e-06
615.5 1.5749e-06
616.5 1.5669e-06
617.5 1.5589e-06
618.5 1.5508e-06
619.5 1.5427e-06
620.5 1.5344e-06
621.5 1.5261e-06
622.5 1.5176e-06
623.5 1.5091e-06
624.5 1.5004e-06
625.5 1.4916e-06
626.5 1.4828e-06
627.5 1.4738e-06
628.5 1.4648e-06
629.5 1.4557e-06
630.5 1.4464e-06
631.5 1.4371e-06
632.5 1.4277e-06
633.5 1.4182e-06
634.5 1.4086e-06
635.5 1.3988e-06
636.5 1.389e-06
637.5 1.3791e-06
638.5 1.369e-06
639.5 1.3588e-06
640.5 1.3485e-06
641.5 1.3381e-06
642.5 1.3275e-06
643.5 1.3169e-06
644.5 1.3061e-06
645.5 1.2954e-06
646.5 1.2846e-06
647.5 1.2738e-06
648.5 1.2629e-06
649.5 1.2521e-06
650.5 1.2412e-06
651.5 1.2304e-06
652.5 1.2196e-06
653.5 1.2089e-06
654.5 1.1983e-06
655.5 1.1877e-06
656.5 1.1773e-06
657.5 1.167e-06
658.5 1.1569e-06
659.5 1.1468e-06
660.5 1.1369e-06
661.5 1.127e-06
662.5 1.1172e-06
663.5 1.1075e-06
664.5 1.0979e-06
665.5 1.0884e-06
666.5 1.079e-06
667.5 1.0698e-06
668.5 1.0607e-06
669.5 1.0518e-06
670.5 1.043e-06
671.5 1.0343e-06
672.5 1.0259e-06
673.5 1.0176e-06
674.5 1.0096e-06
675.5 1.0017e-06
676.5 9.9406e-07
677.5 9.8661e-07
678.5 9.7936e-07
679.5 9.7231e-07
680.5 9.6544e-07
681.5 9.5876e-07
682.5 9.5228e-07
683.5 9.4599e-07
684.5 9.399e-07
685.5 9.3402e-07
686.5 9.2835e-07
687.5 9.229e-07
688.5 9.1767e-07
689.5 9.1266e-07
690.5 9.0789e-07
691.5 9.0335e-07
692.5 8.9903e-07
693.5 8.9492e-07
694.5 8.9099e-07
695.5 8.8722e-07
696.5 8.8358e-07
697.5 8.8004e-07
698.5 8.7658e-07
699.5 8.7318e-07
700.5 8.6983e-07
701.5 8.6654e-07
702.5 8.6331e-07
703.5 8.6014e-07
704.5 8.5706e-07
705.5 8.5405e-07
706.5 8.5111e-07
707.5 8.4823e-07
708.5 8.4542e-07
709.5 8.4266e-07
710.5 8.3996e-07
711.5 8.373e-07
712.5 8.3466e-07
713.5 8.3203e-07
714.5 8.294e-07
715.5 8.2676e-07
716.5 8.241e-07
717.5 8.2142e-07
718.5 8.1872e-07
719.5 8.1601e-07
720.5 8.1329e-07
721.5 8.1059e-07
722.5 8.0791e-07
723.5 8.0527e-07
724.5 8.0268e-07
725.5 8.0015e-07
726.5 7.9767e-07
727.5 7.9524e-07
728.5 7.9287e-07
729.5 7.9054e-07
730.5 7.8825e-07
731.5 7.8599e-07
732.5 7.8376e-07
733.5 7.8155e-07
734.5 7.7935e-07
735.5 7.7715e-07
736.5 7.7495e-07
737.5 7.7275e-07
738.5 7.7053e-07
739.5 7.6831e-07
740.5 7.6608e-07
741.5 7.6386e-07
742.5 7.6163e-07
743.5 7.5942e-07
744.5 7.5722e-07
745.5 7.5503e-07
746.5 7.5285e-07
747.5 7.5066e-07
748.5 7.4847e-07
749.5 7.4627e-07
750.5 7.4407e-07
751.5 7.4187e-07
752.5 7.3965e-07
753.5 7.3743e-07
754.5 7.352e-07
755.5 7.3295e-07
756.5 7.307e-07
757.5 7.2843e-07
758.5 7.2614e-07
759.5 7.2383e-07
760.5 7.215e-07
761.5 7.1916e-07
762.5 7.1682e-07
763.5 7.1448e-07
764.5 7.1215e-07
765.5 7.0982e-07
766.5 7.0752e-07
767.5 7.0526e-07
768.5 7.0308e-07
769.5 7.0099e-07
770.5 6.99e-07
771.5 6.9712e-07
772.5 6.9536e-07
773.5 6.937e-07
774.5 6.9213e-07
775.5 6.9064e-07
776.5 6.8923e-07
777.5 6.8787e-07
778.5 6.8658e-07
779.5 6.8534e-07
780.5 6.8413e-07
781.5 6.8296e-07
782.5 6.8181e-07
783.5 6.8068e-07
784.5 6.7956e-07
785.5 6.7844e-07
786.5 6.7733e-07
787.5 6.7621e-07
788.5 6.7508e-07
789.5 6.7394e-07
790.5 6.7278e-07
791.5 6.716e-07
792.5 6.704e-07
793.5 6.6916e-07
794.5 6.6789e-07
795.5 6.6658e-07
796.5 6.6523e-07
797.5 6.6383e-07
798.5 6.624e-07
799.5 6.6093e-07
800.5 6.5942e-07
801.5 6.5787e-07
802.5 6.5628e-07
803.5 6.5464e-07
804.5 6.5294e-07
805.5 6.5118e-07
806.5 6.4937e-07
807.5 6.475e-07
808.5 6.4558e-07
809.5 6.436e-07
810.5 6.4156e-07
811.5 6.3947e-07
812.5 6.3734e-07
813.5 6.3517e-07
814.5 6.3296e-07
815.5 6.3072e-07
816.5 6.2846e-07
817.5 6.2619e-07
818.5 6.2392e-07
819.5 6.2166e-07
820.5 6.1943e-07
821.5 6.1721e-07
822.5 6.1502e-07
823.5 6.1285e-07
824.5 6.1072e-07
825.5 6.0863e-07
826.5 6.0659e-07
827.5 6.046e-07
828.5 6.0267e-07
829.5 6.008e-07
830.5 5.9899e-07
831.5 5.9725e-07
832.5 5.9558e-07
833.5 5.9397e-07
834.5 5.9243e-07
835.5 5.9095e-07
836.5 5.8953e-07
837.5 5.8815e-07
838.5 5.8681e-07
839.5 5.8551e-07
840.5 5.8424e-07
841.5 5.8301e-07
842.5 5.8182e-07
843.5 5.8067e-07
844.5 5.7957e-07
845.5 5.7852e-07
846.5 5.7753e-07
847.5 5.7661e-07
848.5 5.7574e-07
849.5 5.7492e-07
850.5 5.7415e-07
851.5 5.7341e-07
852.5 5.7269e-07
853.5 5.7197e-07
854.5 5.7125e-07
855.5 5.7053e-07
856.5 5.6979e-07
857.5 5.6902e-07
858.5 5.6821e-07
859.5 5.6734e-07
860.5 5.6643e-07
861.5 5.6547e-07
862.5 5.6447e-07
863.5 5.6343e-07
864.5 5.6236e-07
865.5 5.6125e-07
866.5 5.601e-07
867.5 5.5893e-07
868.5 5.5774e-07
869.5 5.5652e-07
870.5 5.5529e-07
871.5 5.5403e-07
872.5 5.5275e-07
873.5 5.5143e-07
874.5 5.5009e-07
875.5 5.4871e-07
876.5 5.4729e-07
877.5 5.4583e-07
878.5 5.4434e-07
879.5 5.4282e-07
880.5 5.4127e-07
881.5 5.3968e-07
882.5 5.3808e-07
883.5 5.3645e-07
884.5 5.348e-07
885.5 5.3313e-07
886.5 5.3144e-07
887.5 5.2973e-07
888.5 5.2801e-07
889.5 5.2629e-07
890.5 5.2457e-07
891.5 5.2287e-07
892.5 5.2118e-07
893.5 5.1952e-07
894.5 5.1787e-07
895.5 5.1624e-07
896.5 5.1463e-07
897.5 5.1306e-07
898.5 5.1154e-07
899.5 5.1008e-07
900.5 5.0865e-07
901.5 5.0728e-07
902.5 5.0594e-07
903.5 5.0465e-07
904.5 5.034e-07
905.5 5.022e-07
906.5 5.0103e-07
907.5 4.999e-07
908.5 4.988e-07
909.5 4.9774e-07
910.5 4.9671e-07
911.5 4.9571e-07
912.5 4.9474e-07
913.5 4.9378e-07
914.5 4.9284e-07
915.5 4.9192e-07
916.5 4.91e-07
917.5 4.9009e-07
918.5 4.8919e-07
919.5 4.883e-07
920.5 4.8743e-07
921.5 4.8657e-07
922.5 4.8573e-07
923.5 4.8493e-07
924.5 4.8416e-07
925.5 4.8342e-07
926.5 4.8271e-07
927.5 4.8203e-07
928.5 4.8137e-07
929.5 4.8073e-07
930.5 4.8011e-07
931.5 4.7951e-07
932.5 4.7892e-07
933.5 4.7834e-07
934.5 4.7777e-07
935.5 4.7719e-07
936.5 4.7661e-07
937.5 4.7599e-07
938.5 4.7534e-07
939.5 4.7465e-07
940.5 4.7392e-07
941.5 4.7313e-07
942.5 4.7228e-07
943.5 4.7136e-07
944.5 4.7038e-07
945.5 4.6934e-07
946.5 4.6823e-07
947.5 4.6707e-07
948.5 4.6585e-07
949.5 4.6459e-07
950.5 4.6329e-07
951.5 4.6196e-07
952.5 4.6061e-07
953.5 4.5924e-07
954.5 4.5786e-07
955.5 4.5649e-07
956.5 4.5513e-07
957.5 4.5379e-07
958.5 4.5249e-07
959.5 4.5122e-07
960.5 4.5e-07
961.5 4.4883e-07
962.5 4.477e-07
963.5 4.4661e-07
964.5 4.4557e-07
965.5 4.4458e-07
966.5 4.4364e-07
967.5 4.4274e-07
968.5 4.4188e-07
969.5 4.4105e-07
970.5 4.4024e-07
971.5 4.3944e-07
972.5 4.3865e-07
973.5 4.3787e-07
974.5 4.3711e-07
975.5 4.3635e-07
976.5 4.356e-07
977.5 4.3486e-07
978.5 4.3413e-07
979.5 4.3341e-07
980.5 4.3268e-07
981.5 4.3196e-07
982.5 4.3123e-07
983.5 4.3052e-07
984.5 4.2983e-07
985.5 4.2917e-07
986.5 4.2854e-07
987.5 4.2795e-07
988.5 4.2738e-07
989.5 4.2683e-07
990.5 4.2629e-07
991.5 4.2574e-07
992.5 4.2518e-07
993.5 4.2461e-07
994.5 4.24e-07
995.5 4.2337e-07
996.5 4.2269e-07
997.5 4.2196e-07
998.5 4.2118e-07
999.5 4.2034e-07
1000.5 4.1944e-07
1001.5 4.1848e-07
1002.5 4.1745e-07
1003.5 4.1637e-07
1004.5 4.1523e-07
1005.5 4.1405e-07
1006.5 4.1284e-07
1007.5 4.1161e-07
1008.5 4.1039e-07
1009.5 4.0918e-07
1010.5 4.0799e-07
1011.5 4.0681e-07
1012.5 4.0567e-07
1013.5 4.0455e-07
1014.5 4.0346e-07
1015.5 4.0241e-07
1016.5 4.0139e-07
1017.5 4.004e-07
1018.5 3.9944e-07
1019.5 3.985e-07
1020.5 3.9757e-07
1021.5 3.9665e-07
1022.5 3.9573e-07
1023.5 3.948e-07
1024.5 3.9388e-07
1025.5 3.9297e-07
1026.5 3.9206e-07
1027.5 3.9117e-07
1028.5 3.9029e-07
1029.5 3.8942e-07
1030.5 3.8856e-07
1031.5 3.8771e-07
1032.5 3.8688e-07
1033.5 3.8607e-07
1034.5 3.8529e-07
1035.5 3.8455e-07
1036.5 3.8385e-07
1037.5 3.832e-07
1038.5 3.8259e-07
1039.5 3.8204e-07
1040.5 3.8155e-07
1041.5 3.811e-07
1042.5 3.807e-07
1043.5 3.8035e-07
1044.5 3.8003e-07
1045.5 3.7975e-07
1046.5 3.7949e-07
1047.5 3.7924e-07
1048.5 3.7898e-07
1049.5 3.7872e-07
1050.5 3.7844e-07
1051.5 3.7813e-07
1052.5 3.7779e-07
1053.5 3.7741e-07
1054.5 3.7697e-07
1055.5 3.7647e-07
1056.5 3.7589e-07
1057.5 3.7525e-07
1058.5 3.7455e-07
1059.5 3.738e-07
1060.5 3.73e-07
1061.5 3.7216e-07
1062.5 3.713e-07
1063.5 3.7043e-07
1064.5 3.6953e-07
1065.5 3.6863e-07
1066.5 3.6772e-07
1067.5 3.6679e-07
1068.5 3.6586e-07
1069.5 3.6492e-07
1070.5 3.6397e-07
1071.5 3.6302e-07
1072.5 3.6208e-07
1073.5 3.6113e-07
1074.5 3.6018e-07
1075.5 3.5923e-07
1076.5 3.5828e-07
1077.5 3.5732e-07
1078.5 3.5637e-07
1079.5 3.5542e-07
1080.5 3.5449e-07
1081.5 3.5357e-07
1082.5 3.5268e-07
1083.5 3.5181e-07
1084.5 3.5097e-07
1085.5 3.5016e-07
1086.5 3.4937e-07
1087.5 3.4862e-07
1088.5 3.4789e-07
1089.5 3.472e-07
1090.5 3.4653e-07
1091.5 3.4589e-07
1092.5 3.4529e-07
1093.5 3.4472e-07
1094.5 3.4418e-07
1095.5 3.4368e-07
1096.5 3.4322e-07
1097.5 3.4278e-07
1098.5 3.4237e-07
1099.5 3.4199e-07
1100.5 3.4163e-07
1101.5 3.413e-07
1102.5 3.4097e-07
1103.5 3.4065e-07
1104.5 3.4034e-07
1105.5 3.4002e-07
1106.5 3.3968e-07
1107.5 3.3932e-07
1108.5 3.3892e-07
1109.5 3.3848e-07
1110.5 3.38e-07
1111.5 3.3748e-07
1112.5 3.3694e-07
1113.5 3.3636e-07
1114.5 3.3577e-07
1115.5 3.3515e-07
1116.5 3.3452e-07
1117.5 3.3389e-07
1118.5 3.3326e-07
1119.5 3.3263e-07
1120.5 3.3201e-07
1121.5 3.3141e-07
1122.5 3.3082e-07
1123.5 3.3027e-07
1124.5 3.2974e-07
1125.5 3.2924e-07
1126.5 3.2876e-07
1127.5 3.2829e-07
1128.5 3.2783e-07
1129.5 3.2738e-07
1130.5 3.2691e-07
1131.5 3.2643e-07
1132.5 3.2594e-07
1133.5 3.2543e-07
1134.5 3.249e-07
1135.5 3.2438e-07
1136.5 3.2386e-07
1137.5 3.2336e-07
1138.5 3.2287e-07
1139.5 3.2241e-07
1140.5 3.2197e-07
1141.5 3.2154e-07
1142.5 3.2112e-07
1143.5 3.2071e-07
1144.5 3.2031e-07
1145.5 3.1991e-07
1146.5 3.1951e-07
1147.5 3.1913e-07
1148.5 3.1875e-07
1149.5 3.1839e-07
1150.5 3.1803e-07
1151.5 3.1769e-07
1152.5 3.1736e-07
1153.5 3.1705e-07
1154.5 3.1675e-07
1155.5 3.1649e-07
1156.5 3.1626e-07
1157.5 3.1606e-07
1158.5 3.159e-07
1159.5 3.1577e-07
1160.5 3.1568e-07
1161.5 3.1562e-07
1162.5 3.1558e-07
1163.5 3.1557e-07
1164.5 3.1559e-07
1165.5 3.1563e-07
1166.5 3.157e-07
1167.5 3.1581e-07
1168.5 3.1596e-07
1169.5 3.1617e-07
1170.5 3.1642e-07
1171.5 3.1674e-07
1172.5 3.1713e-07
1173.5 3.1759e-07
1174.5 3.1814e-07
1175.5 3.1878e-07
1176.5 3.195e-07
1177.5 3.2031e-07
1178.5 3.2121e-07
1179.5 3.2219e-07
1180.5 3.2327e-07
1181.5 3.2445e-07
1182.5 3.2571e-07
1183.5 3.2705e-07
1184.5 3.2847e-07
1185.5 3.2995e-07
1186.5 3.3149e-07
1187.5 3.3309e-07
1188.5 3.3472e-07
1189.5 3.364e-07
1190.5 3.3811e-07
1191.5 3.3987e-07
1192.5 3.4167e-07
1193.5 3.4352e-07
1194.5 3.4541e-07
1195.5 3.4736e-07
1196.5 3.4935e-07
1197.5 3.5139e-07
1198.5 3.5348e-07
1199.5 3.5561e-07
1200.5 3.5779e-07
1201.5 3.5999e-07
1202.5 3.6223e-07
1203.5 3.645e-07
1204.5 3.6679e-07
1205.5 3.6911e-07
1206.5 3.7145e-07
1207.5 3.738e-07
1208.5 3.7618e-07
1209.5 3.7858e-07
1210.5 3.81e-07
1211.5 3.8344e-07
1212.5 3.8592e-07
1213.5 3.8844e-07
1214.5 3.9102e-07
1215.5 3.9366e-07
1216.5 3.9636e-07
1217.5 3.9912e-07
1218.5 4.0194e-07
1219.5 4.0479e-07
1220.5 4.0768e-07
1221.5 4.1061e-07
1222.5 4.1356e-07
1223.5 4.1652e-07
1224.5 4.195e-07
1225.5 4.2249e-07
1226.5 4.2546e-07
1227.5 4.2843e-07
1228.5 4.3137e-07
1229.5 4.3427e-07
1230.5 4.3713e-07
1231.5 4.3996e-07
1232.5 4.4274e-07
1233.5 4.4549e-07
1234.5 4.4822e-07
1235.5 4.5092e-07
1236.5 4.5358e-07
1237.5 4.5622e-07
1238.5 4.5882e-07
1239.5 4.6138e-07
1240.5 4.6389e-07
1241.5 4.6635e-07
1242.5 4.6876e-07
1243.5 4.7111e-07
1244.5 4.7339e-07
1245.5 4.756e-07
1246.5 4.7775e-07
1247.5 4.7982e-07
1248.5 4.8182e-07
1249.5 4.8373e-07
1250.5 4.8556e-07
1251.5 4.8731e-07
1252.5 4.8898e-07
1253.5 4.9057e-07
1254.5 4.9209e-07
1255.5 4.9354e-07
1256.5 4.9492e-07
1257.5 4.9626e-07
1258.5 4.9755e-07
1259.5 4.988e-07
1260.5 5.0002e-07
1261.5 5.0122e-07
1262.5 5.0239e-07
1263.5 5.0352e-07
1264.5 5.0462e-07
1265.5 5.0568e-07
1266.5 5.067e-07
1267.5 5.0767e-07
1268.5 5.0859e-07
1269.5 5.0947e-07
1270.5 5.1032e-07
1271.5 5.1112e-07
1272.5 5.1189e-07
1273.5 5.1263e-07
1274.5 5.1334e-07
1275.5 5.1401e-07
1276.5 5.1465e-07
1277.5 5.1525e-07
1278.5 5.1581e-07
1279.5 5.1633e-07
1280.5 5.1681e-07
1281.5 5.1725e-07
1282.5 5.1765e-07
1283.5 5.18e-07
1284.5 5.183e-07
1285.5 5.1855e-07
1286.5 5.1876e-07
1287.5 5.1893e-07
1288.5 5.1904e-07
1289.5 5.191e-07
1290.5 5.1911e-07
1291.5 5.1907e-07
1292.5 5.1898e-07
1293.5 5.1884e-07
1294.5 5.1866e-07
1295.5 5.1842e-07
1296.5 5.1812e-07
1297.5 5.1777e-07
1298.5 5.1736e-07
1299.5 5.1688e-07
1300.5 5.1633e-07
1301.5 5.157e-07
1302.5 5.1498e-07
1303.5 5.1418e-07
1304.5 5.1329e-07
1305.5 5.1232e-07
1306.5 5.1127e-07
1307.5 5.1016e-07
1308.5 5.0899e-07
1309.5 5.0777e-07
1310.5 5.065e-07
1311.5 5.052e-07
1312.5 5.0388e-07
1313.5 5.0255e-07
1314.5 5.012e-07
1315.5 4.9985e-07
1316.5 4.985e-07
1317.5 4.9716e-07
1318.5 4.9584e-07
1319.5 4.9455e-07
1320.5 4.9329e-07
1321.5 4.9206e-07
1322.5 4.9086e-07
1323.5 4.8968e-07
1324.5 4.8854e-07
1325.5 4.8741e-07
1326.5 4.8631e-07
1327.5 4.8522e-07
1328.5 4.8416e-07
1329.5 4.8313e-07
1330.5 4.8214e-07
1331.5 4.8119e-07
1332.5 4.8029e-07
1333.5 4.7944e-07
1334.5 4.7865e-07
1335.5 4.7789e-07
1336.5 4.7718e-07
1337.5 4.7652e-07
1338.5 4.7589e-07
1339.5 4.7529e-07
1340.5 4.7472e-07
1341.5 4.7417e-07
1342.5 4.7362e-07
1343.5 4.7308e-07
1344.5 4.7251e-07
1345.5 4.719e-07
1346.5 4.7126e-07
1347.5 4.7057e-07
1348.5 4.6984e-07
1349.5 4.6907e-07
1350.5 4.6825e-07
1351.5 4.674e-07
1352.5 4.665e-07
1353.5 4.6556e-07
1354.5 4.6457e-07
1355.5 4.6352e-07
1356.5 4.6241e-07
1357.5 4.6124e-07
1358.5 4.6e-07
1359.5 4.5871e-07
1360.5 4.5735e-07
1361.5 4.5596e-07
1362.5 4.5452e-07
1363.5 4.5306e-07
1364.5 4.516e-07
1365.5 4.5015e-07
1366.5 4.4871e-07
1367.5 4.4729e-07
1368.5 4.4591e-07
1369.5 4.4456e-07
1370.5 4.4324e-07
1371.5 4.4197e-07
1372.5 4.4073e-07
1373.5 4.3955e-07
1374.5 4.3841e-07
1375.5 4.3731e-07
1376.5 4.3627e-07
1377.5 4.3528e-07
1378.5 4.3434e-07
1379.5 4.3345e-07
1380.5 4.3262e-07
1381.5 4.3184e-07
1382.5 4.3112e-07
1383.5 4.3048e-07
1384.5 4.2991e-07
1385.5 4.2943e-07
1386.5 4.2901e-07
1387.5 4.2868e-07
1388.5 4.284e-07
1389.5 4.2819e-07
1390.5 4.2804e-07
1391.5 4.2793e-07
1392.5 4.2788e-07
1393.5 4.2785e-07
1394.5 4.2787e-07
1395.5 4.2791e-07
1396.5 4.2798e-07
1397.5 4.2807e-07
1398.5 4.2816e-07
1399.5 4.2825e-07
1400.5 4.2832e-07
1401.5 4.2836e-07
1402.5 4.2837e-07
1403.5 4.2834e-07
1404.5 4.2827e-07
1405.5 4.2816e-07
1406.5 4.2801e-07
1407.5 4.2781e-07
1408.5 4.2756e-07
1409.5 4.2726e-07
1410.5 4.2691e-07
1411.5 4.2649e-07
1412.5 4.2601e-07
1413.5 4.2547e-07
1414.5 4.2488e-07
1415.5 4.2423e-07
1416.5 4.2353e-07
1417.5 4.2281e-07
1418.5 4.2207e-07
1419.5 4.2131e-07
1420.5 4.2054e-07
1421.5 4.1977e-07
1422.5 4.19e-07
1423.5 4.1823e-07
1424.5 4.1746e-07
1425.5 4.1669e-07
1426.5 4.1593e-07
1427.5 4.1518e-07
1428.5 4.1444e-07
1429.5 4.1371e-07
1430.5 4.1299e-07
1431.5 4.1228e-07
1432.5 4.1158e-07
1433.5 4.1088e-07
1434.5 4.1017e-07
1435.5 4.0947e-07
1436.5 4.0876e-07
1437.5 4.0804e-07
1438.5 4.0733e-07
1439.5 4.0661e-07
1440.5 4.0589e-07
1441.5 4.0518e-07
1442.5 4.0449e-07
1443.5 4.0381e-07
1444.5 4.0315e-07
1445.5 4.025e-07
1446.5 4.0188e-07
1447.5 4.0127e-07
1448.5 4.0069e-07
1449.5 4.0012e-07
1450.5 3.9957e-07
1451.5 3.9904e-07
1452.5 3.9853e-07
1453.5 3.9805e-07
1454.5 3.9759e-07
1455.5 3.9716e-07
1456.5 3.9675e-07
1457.5 3.9636e-07
1458.5 3.9597e-07
1459.5 3.9558e-07
1460.5 3.9519e-07
1461.5 3.948e-07
1462.5 3.944e-07
1463.5 3.94e-07
1464.5 3.9361e-07
1465.5 3.9321e-07
1466.5 3.9283e-07
1467.5 3.9247e-07
1468.5 3.9214e-07
1469.5 3.9186e-07
1470.5 3.9161e-07
1471.5 3.9139e-07
1472.5 3.9121e-07
1473.5 3.9105e-07
1474.5 3.9091e-07
1475.5 3.9079e-07
1476.5 3.9067e-07
1477.5 3.9055e-07
1478.5 3.9041e-07
1479.5 3.9027e-07
1480.5 3.901e-07
1481.5 3.8991e-07
1482.5 3.8969e-07
1483.5 3.8944e-07
1484.5 3.8914e-07
1485.5 3.888e-07
1486.5 3.8841e-07
1487.5 3.8797e-07
1488.5 3.8749e-07
1489.5 3.8696e-07
1490.5 3.8638e-07
1491.5 3.8576e-07
1492.5 3.851e-07
1493.5 3.8439e-07
1494.5 3.8365e-07
1495.5 3.8287e-07
1496.5 3.8207e-07
1497.5 3.8126e-07
1498.5 3.8043e-07
1499.5 3.796e-07
1500.5 3.7877e-07
1501.5 3.7794e-07
1502.5 3.7712e-07
1503.5 3.7629e-07
1504.5 3.7547e-07
1505.5 3.7467e-07
1506.5 3.7388e-07
1507.5 3.7312e-07
1508.5 3.724e-07
1509.5 3.7172e-07
1510.5 3.7108e-07
1511.5 3.7048e-07
1512.5 3.6993e-07
1513.5 3.6942e-07
1514.5 3.6894e-07
1515.5 3.685e-07
1516.5 3.6809e-07
1517.5 3.6771e-07
1518.5 3.6735e-07
1519.5 3.6701e-07
1520.5 3.6669e-07
1521.5 3.664e-07
1522.5 3.6613e-07
1523.5 3.6588e-07
1524.5 3.6564e-07
1525.5 3.6541e-07
1526.5 3.6519e-07
1527.5 3.65e-07
1528.5 3.6481e-07
1529.5 3.6463e-07
1530.5 3.6445e-07
1531.5 3.6426e-07
1532.5 3.6405e-07
1533.5 3.6383e-07
1534.5 3.6357e-07
1535.5 3.6327e-07
1536.5 3.6292e-07
1537.5 3.6252e-07
1538.5 3.6206e-07
1539.5 3.6156e-07
1540.5 3.6102e-07
1541.5 3.6045e-07
1542.5 3.5985e-07
1543.5 3.5925e-07
1544.5 3.5863e-07
1545.5 3.5802e-07
1546.5 3.5741e-07
1547.5 3.568e-07
1548.5 3.562e-07
1549.5 3.556e-07
1550.5 3.5499e-07
1551.5 3.5439e-07
1552.5 3.5379e-07
1553.5 3.532e-07
1554.5 3.5263e-07
1555.5 3.5208e-07
1556.5 3.5156e-07
1557.5 3.5107e-07
1558.5 3.506e-07
1559.5 3.5016e-07
1560.5 3.4974e-07
1561.5 3.4934e-07
1562.5 3.4895e-07
1563.5 3.4858e-07
1564.5 3.4822e-07
1565.5 3.4787e-07
1566.5 3.4754e-07
1567.5 3.4721e-07
1568.5 3.4688e-07
1569.5 3.4655e-07
1570.5 3.462e-07
1571.5 3.4582e-07
1572.5 3.4541e-07
1573.5 3.4497e-07
1574.5 3.4449e-07
1575.5 3.4398e-07
1576.5 3.4343e-07
1577.5 3.4286e-07
1578.5 3.4226e-07
1579.5 3.4163e-07
1580.5 3.4097e-07
1581.5 3.4028e-07
1582.5 3.3955e-07
1583.5 3.3879e-07
1584.5 3.3798e-07
1585.5 3.3712e-07
1586.5 3.3623e-07
1587.5 3.3529e-07
1588.5 3.343e-07
1589.5 3.3327e-07
1590.5 3.3218e-07
1591.5 3.3105e-07
1592.5 3.2987e-07
1593.5 3.2864e-07
1594.5 3.2738e-07
1595.5 3.2609e-07
1596.5 3.2477e-07
1597.5 3.2342e-07
1598.5 3.2207e-07
1599.5 3.2071e-07
1600.5 3.1936e-07
1601.5 3.1802e-07
1602.5 3.1671e-07
1603.5 3.1544e-07
1604.5 3.142e-07
1605.5 3.13e-07
1606.5 3.1185e-07
1607.5 3.1076e-07
1608.5 3.0971e-07
1609.5 3.0871e-07
1610.5 3.0776e-07
1611.5 3.0686e-07
1612.5 3.06e-07
1613.5 3.0518e-07
1614.5 3.0441e-07
1615.5 3.0367e-07
1616.5 3.0297e-07
1617.5 3.0231e-07
1618.5 3.0168e-07
1619.5 3.0108e-07
1620.5 3.005e-07
1621.5 2.9995e-07
1622.5 2.9942e-07
1623.5 2.9892e-07
1624.5 2.9843e-07
1625.5 2.9796e-07
1626.5 2.9749e-07
1627.5 2.9703e-07
1628.5 2.9657e-07
1629.5 2.9612e-07
1630.5 2.9567e-07
1631.5 2.9525e-07
1632.5 2.9486e-07
1633.5 2.9451e-07
1634.5 2.942e-07
1635.5 2.9392e-07
1636.5 2.9368e-07
1637.5 2.9346e-07
1638.5 2.9327e-07
1639.5 2.9309e-07
1640.5 2.9291e-07
1641.5 2.9273e-07
1642.5 2.9252e-07
1643.5 2.9228e-07
1644.5 2.9201e-07
1645.5 2.9168e-07
1646.5 2.913e-07
1647.5 2.9086e-07
1648.5 2.9036e-07
1649.5 2.898e-07
1650.5 2.8918e-07
1651.5 2.8852e-07
1652.5 2.8781e-07
1653.5 2.8706e-07
1654.5 2.8626e-07
1655.5 2.8544e-07
1656.5 2.846e-07
1657.5 2.8373e-07
1658.5 2.8286e-07
1659.5 2.8199e-07
1660.5 2.811e-07
1661.5 2.8021e-07
1662.5 2.7932e-07
1663.5 2.7843e-07
1664.5 2.7754e-07
1665.5 2.7667e-07
1666.5 2.758e-07
1667.5 2.7494e-07
1668.5 2.7408e-07
1669.5 2.7323e-07
1670.5 2.7238e-07
1671.5 2.7152e-07
1672.5 2.7066e-07
1673.5 2.6981e-07
1674.5 2.6895e-07
1675.5 2.6811e-07
1676.5 2.6727e-07
1677.5 2.6646e-07
1678.5 2.6568e-07
1679.5 2.6493e-07
1680.5 2.6423e-07
1681.5 2.6356e-07
1682.5 2.6295e-07
1683.5 2.6239e-07
1684.5 2.6188e-07
1685.5 2.6142e-07
1686.5 2.6101e-07
1687.5 2.6064e-07
1688.5 2.6031e-07
1689.5 2.6e-07
1690.5 2.5972e-07
1691.5 2.5946e-07
1692.5 2.5922e-07
1693.5 2.59e-07
1694.5 2.5878e-07
1695.5 2.5857e-07
1696.5 2.5836e-07
1697.5 2.5815e-07
1698.5 2.5792e-07
1699.5 2.5769e-07
1700.5 2.5745e-07
1701.5 2.5719e-07
1702.5 2.5693e-07
1703.5 2.5667e-07
1704.5 2.5641e-07
1705.5 2.5614e-07
1706.5 2.5587e-07
1707.5 2.5561e-07
1708.5 2.5536e-07
1709.5 2.5513e-07
1710.5 2.5492e-07
1711.5 2.5472e-07
1712.5 2.5453e-07
1713.5 2.5434e-07
1714.5 2.5415e-07
1715.5 2.5395e-07
1716.5 2.5373e-07
1717.5 2.5349e-07
1718.5 2.5322e-07
1719.5 2.5294e-07
1720.5 2.5264e-07
1721.5 2.5232e-07
1722.5 2.52e-07
1723.5 2.5167e-07
1724.5 2.5134e-07
1725.5 2.5102e-07
1726.5 2.507e-07
1727.5 2.504e-07
1728.5 2.5011e-07
1729.5 2.4984e-07
1730.5 2.4957e-07
1731.5 2.493e-07
1732.5 2.4904e-07
1733.5 2.4878e-07
1734.5 2.4853e-07
1735.5 2.4829e-07
1736.5 2.4807e-07
1737.5 2.4788e-07
1738.5 2.4769e-07
1739.5 2.4752e-07
1740.5 2.4735e-07
1741.5 2.472e-07
1742.5 2.4704e-07
1743.5 2.4689e-07
1744.5 2.4673e-07
1745.5 2.4656e-07
1746.5 2.4638e-07
1747.5 2.4619e-07
1748.5 2.4597e-07
1749.5 2.4573e-07
1750.5 2.4547e-07
1751.5 2.452e-07
1752.5 2.4492e-07
1753.5 2.4463e-07
1754.5 2.4435e-07
1755.5 2.4407e-07
1756.5 2.4381e-07
1757.5 2.4354e-07
1758.5 2.4329e-07
1759.5 2.4304e-07
1760.5 2.428e-07
1761.5 2.4258e-07
1762.5 2.4236e-07
1763.5 2.4214e-07
1764.5 2.4191e-07
1765.5 2.4166e-07
1766.5 2.4138e-07
1767.5 2.4107e-07
1768.5 2.4072e-07
1769.5 2.4034e-07
1770.5 2.3993e-07
1771.5 2.3948e-07
1772.5 2.39e-07
1773.5 2.3849e-07
1774.5 2.3796e-07
1775.5 2.3741e-07
1776.5 2.3685e-07
1777.5 2.3629e-07
1778.5 2.3573e-07
1779.5 2.352e-07
1780.5 2.3469e-07
1781.5 2.3421e-07
1782.5 2.3376e-07
1783.5 2.3334e-07
1784.5 2.3294e-07
1785.5 2.3256e-07
1786.5 2.322e-07
1787.5 2.3186e-07
1788.5 2.3154e-07
1789.5 2.3124e-07
1790.5 2.3094e-07
1791.5 2.3066e-07
1792.5 2.3037e-07
1793.5 2.3009e-07
1794.5 2.2981e-07
1795.5 2.2952e-07
1796.5 2.2924e-07
1797.5 2.2896e-07
1798.5 2.2867e-07
1799.5 2.2838e-07
1800.5 2.2809e-07
1801.5 2.2779e-07
1802.5 2.2749e-07
1803.5 2.2717e-07
1804.5 2.2685e-07
1805.5 2.2651e-07
1806.5 2.2618e-07
1807.5 2.2584e-07
1808.5 2.2551e-07
1809.5 2.2518e-07
1810.5 2.2485e-07
1811.5 2.2453e-07
1812.5 2.2422e-07
1813.5 2.2393e-07
1814.5 2.2364e-07
1815.5 2.2336e-07
1816.5 2.2309e-07
1817.5 2.2283e-07
1818.5 2.2256e-07
1819.5 2.2229e-07
1820.5 2.2202e-07
1821.5 2.2174e-07
1822.5 2.2146e-07
1823.5 2.2116e-07
1824.5 2.2085e-07
1825.5 2.2052e-07
1826.5 2.2017e-07
1827.5 2.1981e-07
1828.5 2.1941e-07
1829.5 2.19e-07
1830.5 2.1856e-07
1831.5 2.181e-07
1832.5 2.1761e-07
1833.5 2.171e-07
1834.5 2.1657e-07
1835.5 2.1601e-07
1836.5 2.1541e-07
1837.5 2.1478e-07
1838.5 2.1413e-07
1839.5 2.1344e-07
1840.5 2.1273e-07
1841.5 2.1199e-07
1842.5 2.1122e-07
1843.5 2.1043e-07
1844.5 2.0961e-07
1845.5 2.0878e-07
1846.5 2.0792e-07
1847.5 2.0706e-07
1848.5 2.0619e-07
1849.5 2.0533e-07
1850.5 2.0447e-07
1851.5 2.0362e-07
1852.5 2.028e-07
1853.5 2.0199e-07
1854.5 2.0121e-07
1855.5 2.0046e-07
1856.5 1.9974e-07
1857.5 1.9907e-07
1858.5 1.9844e-07
1859.5 1.9785e-07
1860.5 1.973e-07
1861.5 1.9681e-07
1862.5 1.9636e-07
1863.5 1.9596e-07
1864.5 1.9561e-07
1865.5 1.9532e-07
1866.5 1.9508e-07
1867.5 1.949e-07
1868.5 1.9477e-07
1869.5 1.9469e-07
1870.5 1.9465e-07
1871.5 1.9464e-07
1872.5 1.9466e-07
1873.5 1.9468e-07
1874.5 1.9471e-07
1875.5 1.9472e-07
1876.5 1.9472e-07
1877.5 1.947e-07
1878.5 1.9466e-07
1879.5 1.9459e-07
1880.5 1.945e-07
1881.5 1.9439e-07
1882.5 1.9425e-07
1883.5 1.9408e-07
1884.5 1.9388e-07
1885.5 1.9364e-07
1886.5 1.9338e-07
1887.5 1.9309e-07
1888.5 1.9276e-07
1889.5 1.9241e-07
1890.5 1.9202e-07
1891.5 1.916e-07
1892.5 1.9115e-07
1893.5 1.9068e-07
1894.5 1.902e-07
1895.5 1.897e-07
1896.5 1.8918e-07
1897.5 1.8865e-07
1898.5 1.8811e-07
1899.5 1.8755e-07
1900.5 1.8699e-07
1901.5 1.8643e-07
1902.5 1.8588e-07
1903.5 1.8533e-07
1904.5 1.8479e-07
1905.5 1.8426e-07
1906.5 1.8375e-07
1907.5 1.8325e-07
1908.5 1.8277e-07
1909.5 1.8232e-07
1910.5 1.819e-07
1911.5 1.815e-07
1912.5 1.8113e-07
1913.5 1.8079e-07
1914.5 1.8047e-07
1915.5 1.8017e-07
1916.5 1.799e-07
1917.5 1.7964e-07
1918.5 1.794e-07
1919.5 1.7918e-07
1920.5 1.7898e-07
1921.5 1.788e-07
1922.5 1.7863e-07
1923.5 1.7846e-07
1924.5 1.7831e-07
1925.5 1.7815e-07
1926.5 1.7799e-07
1927.5 1.7784e-07
1928.5 1.7768e-07
1929.5 1.7751e-07
1930.5 1.7734e-07
1931.5 1.7715e-07
1932.5 1.7697e-07
1933.5 1.7677e-07
1934.5 1.7656e-07
1935.5 1.7636e-07
1936.5 1.7615e-07
1937.5 1.7595e-07
1938.5 1.7576e-07
1939.5 1.7559e-07
1940.5 1.7543e-07
1941.5 1.7528e-07
1942.5 1.7515e-07
1943.5 1.7503e-07
1944.5 1.7493e-07
1945.5 1.7484e-07
1946.5 1.7477e-07
1947.5 1.747e-07
1948.5 1.7464e-07
1949.5 1.7459e-07
1950.5 1.7454e-07
1951.5 1.7447e-07
1952.5 1.744e-07
1953.5 1.7433e-07
1954.5 1.7426e-07
1955.5 1.7419e-07
1956.5 1.7413e-07
1957.5 1.7407e-07
1958.5 1.74e-07
1959.5 1.7392e-07
1960.5 1.7381e-07
1961.5 1.7368e-07
1962.5 1.7351e-07
1963.5 1.7331e-07
1964.5 1.731e-07
1965.5 1.7286e-07
1966.5 1.7262e-07
1967.5 1.7236e-07
1968.5 1.721e-07
1969.5 1.7183e-07
1970.5 1.7155e-07
1971.5 1.7127e-07
1972.5 1.7098e-07
1973.5 1.7068e-07
1974.5 1.7038e-07
1975.5 1.7005e-07
1976.5 1.6972e-07
1977.5 1.6937e-07
1978.5 1.6901e-07
1979.5 1.6864e-07
1980.5 1.6827e-07
1981.5 1.6788e-07
1982.5 1.6749e-07
1983.5 1.6709e-07
1984.5 1.6669e-07
1985.5 1.6629e-07
1986.5 1.6591e-07
1987.5 1.6554e-07
1988.5 1.6518e-07
1989.5 1.6483e-07
1990.5 1.6449e-07
1991.5 1.6417e-07
1992.5 1.6385e-07
1993.5 1.6356e-07
1994.5 1.6329e-07
1995.5 1.6303e-07
1996.5 1.628e-07
1997.5 1.6259e-07
1998.5 1.6241e-07
1999.5 1.6226e-07
2000.5 1.6213e-07


==> anc/CDMSlite_LIP_200_BetaGamma_3.1_CosineSquare.txt <==
Energy-deposition(eV) probability-density
99.5 0.0024358
100.5 0.0024271
101.5 0.0024184
102.5 0.0024097
103.5 0.002401
104.5 0.0023923
105.5 0.0023837
106.5 0.0023751
107.5 0.0023665
108.5 0.0023579
109.5 0.0023493
110.5 0.0023408
111.5 0.0023323
112.5 0.0023238
113.5 0.0023153
114.5 0.0023068
115.5 0.0022984
116.5 0.00229
117.5 0.0022816
118.5 0.0022732
119.5 0.0022648
120.5 0.0022565
121.5 0.0022482
122.5 0.0022399
123.5 0.0022316
124.5 0.0022233
125.5 0.0022151
126.5 0.0022068
127.5 0.0021986
128.5 0.0021905
129.5 0.0021823
130.5 0.0021742
131.5 0.002166
132.5 0.0021579
133.5 0.0021499
134.5 0.0021418
135.5 0.0021338
136.5 0.0021257
137.5 0.0021177
138.5 0.0021097
139.5 0.0021018
140.5 0.0020938
141.5 0.0020859
142.5 0.002078
143.5 0.0020701
144.5 0.0020623
145.5 0.0020544
146.5 0.0020466
147.5 0.0020388
148.5 0.002031
149.5 0.0020233
150.5 0.0020155
151.5 0.0020078
152.5 0.0020001
153.5 0.0019924
154.5 0.0019847
155.5 0.0019771
156.5 0.0019695
157.5 0.0019619
158.5 0.0019543
159.5 0.0019467
160.5 0.0019392
161.5 0.0019317
162.5 0.0019242
163.5 0.0019167
164.5 0.0019092
165.5 0.0019018
166.5 0.0018943
167.5 0.0018869
168.5 0.0018796
169.5 0.0018722
170.5 0.0018648
171.5 0.0018575
172.5 0.0018502
173.5 0.0018429
174.5 0.0018357
175.5 0.0018284
176.5 0.0018212
177.5 0.001814
178.5 0.0018068
179.5 0.0017997
180.5 0.0017925
181.5 0.0017854
182.5 0.0017783
183.5 0.0017712
184.5 0.0017641
185.5 0.0017571
186.5 0.0017501
187.5 0.0017431
188.5 0.0017361
189.5 0.0017291
190.5 0.0017222
191.5 0.0017152
192.5 0.0017083
193.5 0.0017014
194.5 0.0016946
195.5 0.0016877
196.5 0.0016809
197.5 0.0016741
198.5 0.0016673
199.5 0.0016605
200.5 0.0016538
201.5 0.0016471
202.5 0.0016404
203.5 0.0016337
204.5 0.001627
205.5 0.0016204
206.5 0.0016137
207.5 0.0016071
208.5 0.0016006
209.5 0.001594
210.5 0.0015874
211.5 0.0015809
212.5 0.0015744
213.5 0.0015679
214.5 0.0015615
215.5 0.001555
216.5 0.0015486
217.5 0.0015422
218.5 0.0015358
219.5 0.0015295
220.5 0.0015231
221.5 0.0015168
222.5 0.0015105
223.5 0.0015042
224.5 0.0014979
225.5 0.0014917
226.5 0.0014855
227.5 0.0014793
228.5 0.0014731
229.5 0.0014669
230.5 0.0014608
231.5 0.0014547
232.5 0.0014486
233.5 0.0014425
234.5 0.0014364
235.5 0.0014304
236.5 0.0014244
237.5 0.0014184
238.5 0.0014124
239.5 0.0014064
240.5 0.0014005
241.5 0.0013946
242.5 0.0013887
243.5 0.0013828
244.5 0.001377
245.5 0.0013711
246.5 0.0013653
247.5 0.0013595
248.5 0.0013537
249.5 0.001348
250.5 0.0013423
251.5 0.0013365
252.5 0.0013309
253.5 0.0013252
254.5 0.0013195
255.5 0.0013139
256.5 0.0013083
257.5 0.0013027
258.5 0.0012971
259.5 0.0012916
260.5 0.001286
261.5 0.0012805
262.5 0.001275
263.5 0.0012695
264.5 0.0012641
265.5 0.0012587
266.5 0.0012532
267.5 0.0012478
268.5 0.0012425
269.5 0.0012371
270.5 0.0012318
271.5 0.0012264
272.5 0.0012211
273.5 0.0012158
274.5 0.0012106
275.5 0.0012053
276.5 0.0012001
277.5 0.0011949
278.5 0.0011897
279.5 0.0011845
280.5 0.0011794
281.5 0.0011742
282.5 0.0011691
283.5 0.001164
284.5 0.001159
285.5 0.0011539
286.5 0.0011489
287.5 0.0011438
288.5 0.0011388
289.5 0.0011339
290.5 0.0011289
291.5 0.001124
292.5 0.0011191
293.5 0.0011141
294.5 0.0011093
295.5 0.0011044
296.5 0.0010995
297.5 0.0010947
298.5 0.0010899
299.5 0.0010851
300.5 0.0010803
301.5 0.0010756
302.5 0.0010708
303.5 0.0010661
304.5 0.0010614
305.5 0.0010567
306.5 0.0010521
307.5 0.0010474
308.5 0.0010428
309.5 0.0010382
310.5 0.0010336
311.5 0.001029
312.5 0.0010245
313.5 0.0010199
314.5 0.0010154
315.5 0.0010109
316.5 0.0010064
317.5 0.0010019
318.5 0.00099748
319.5 0.00099304
320.5 0.00098862
321.5 0.00098422
322.5 0.00097984
323.5 0.00097547
324.5 0.00097113
325.5 0.00096679
326.5 0.00096248
327.5 0.00095819
328.5 0.00095391
329.5 0.00094965
330.5 0.00094541
331.5 0.00094119
332.5 0.00093698
333.5 0.00093279
334.5 0.00092863
335.5 0.00092448
336.5 0.00092034
337.5 0.00091623
338.5 0.00091214
339.5 0.00090806
340.5 0.000904
341.5 0.00089996
342.5 0.00089594
343.5 0.00089194
344.5 0.00088795
345.5 0.00088398
346.5 0.00088003
347.5 0.0008761
348.5 0.00087218
349.5 0.00086829
350.5 0.0008644
351.5 0.00086054
352.5 0.00085669
353.5 0.00085286
354.5 0.00084904
355.5 0.00084524
356.5 0.00084146
357.5 0.00083769
358.5 0.00083393
359.5 0.00083019
360.5 0.00082646
361.5 0.00082275
362.5 0.00081906
363.5 0.00081537
364.5 0.0008117
365.5 0.00080805
366.5 0.00080441
367.5 0.00080079
368.5 0.00079718
369.5 0.00079359
370.5 0.00079001
371.5 0.00078645
372.5 0.0007829
373.5 0.00077937
374.5 0.00077585
375.5 0.00077235
376.5 0.00076887
377.5 0.0007654
378.5 0.00076194
379.5 0.0007585
380.5 0.00075508
381.5 0.00075167
382.5 0.00074828
383.5 0.0007449
384.5 0.00074154
385.5 0.00073819
386.5 0.00073486
387.5 0.00073154
388.5 0.00072824
389.5 0.00072496
390.5 0.00072169
391.5 0.00071844
392.5 0.0007152
393.5 0.00071198
394.5 0.00070877
395.5 0.00070558
396.5 0.00070241
397.5 0.00069925
398.5 0.00069611
399.5 0.00069298
400.5 0.00068987
401.5 0.00068677
402.5 0.00068369
403.5 0.00068062
404.5 0.00067757
405.5 0.00067453
406.5 0.00067151
407.5 0.00066851
408.5 0.00066552
409.5 0.00066254
410.5 0.00065958
411.5 0.00065663
412.5 0.0006537
413.5 0.00065078
414.5 0.00064788
415.5 0.00064499
416.5 0.00064211
417.5 0.00063925
418.5 0.0006364
419.5 0.00063356
420.5 0.00063074
421.5 0.00062793
422.5 0.00062514
423.5 0.00062236
424.5 0.00061959
425.5 0.00061683
426.5 0.00061409
427.5 0.00061136
428.5 0.00060865
429.5 0.00060594
430.5 0.00060325
431.5 0.00060058
432.5 0.00059791
433.5 0.00059526
434.5 0.00059263
435.5 0.00059
436.5 0.00058739
437.5 0.00058479
438.5 0.00058221
439.5 0.00057964
440.5 0.00057708
441.5 0.00057453
442.5 0.000572
443.5 0.00056948
444.5 0.00056697
445.5 0.00056447
446.5 0.00056199
447.5 0.00055952
448.5 0.00055706
449.5 0.00055461
450.5 0.00055217
451.5 0.00054975
452.5 0.00054733
453.5 0.00054493
454.5 0.00054254
455.5 0.00054017
456.5 0.0005378
457.5 0.00053545
458.5 0.0005331
459.5 0.00053077
460.5 0.00052845
461.5 0.00052614
462.5 0.00052385
463.5 0.00052156
464.5 0.00051929
465.5 0.00051704
466.5 0.00051479
467.5 0.00051256
468.5 0.00051034
469.5 0.00050813
470.5 0.00050593
471.5 0.00050375
472.5 0.00050158
473.5 0.00049942
474.5 0.00049727
475.5 0.00049513
476.5 0.00049301
477.5 0.0004909
478.5 0.0004888
479.5 0.0004867
480.5 0.00048462
481.5 0.00048255
482.5 0.0004805
483.5 0.00047845
484.5 0.00047641
485.5 0.00047438
486.5 0.00047236
487.5 0.00047035
488.5 0.00046835
489.5 0.00046636
490.5 0.00046438
491.5 0.00046241
492.5 0.00046045
493.5 0.00045849
494.5 0.00045655
495.5 0.00045462
496.5 0.00045269
497.5 0.00045078
498.5 0.00044887
499.5 0.00044698
500.5 0.00044509
501.5 0.00044321
502.5 0.00044134
503.5 0.00043948
504.5 0.00043763
505.5 0.00043579
506.5 0.00043396
507.5 0.00043213
508.5 0.00043032
509.5 0.00042851
510.5 0.00042672
511.5 0.00042493
512.5 0.00042315
513.5 0.00042139
514.5 0.00041963
515.5 0.00041788
516.5 0.00041613
517.5 0.0004144
518.5 0.00041268
519.5 0.00041097
520.5 0.00040926
521.5 0.00040756
522.5 0.00040587
523.5 0.00040419
524.5 0.00040252
525.5 0.00040086
526.5 0.0003992
527.5 0.00039755
528.5 0.00039591
529.5 0.00039428
530.5 0.00039266
531.5 0.00039105
532.5 0.00038944
533.5 0.00038784
534.5 0.00038625
535.5 0.00038467
536.5 0.00038309
537.5 0.00038152
538.5 0.00037996
539.5 0.00037841
540.5 0.00037687
541.5 0.00037533
542.5 0.00037381
543.5 0.00037229
544.5 0.00037077
545.5 0.00036927
546.5 0.00036777
547.5 0.00036628
548.5 0.0003648
549.5 0.00036333
550.5 0.00036186
551.5 0.0003604
552.5 0.00035895
553.5 0.0003575
554.5 0.00035606
555.5 0.00035463
556.5 0.00035321
557.5 0.00035179
558.5 0.00035038
559.5 0.00034898
560.5 0.00034758
561.5 0.00034619
562.5 0.00034481
563.5 0.00034343
564.5 0.00034207
565.5 0.00034071
566.5 0.00033935
567.5 0.000338
568.5 0.00033666
569.5 0.00033533
570.5 0.000334
571.5 0.00033268
572.5 0.00033137
573.5 0.00033006
574.5 0.00032876
575.5 0.00032747
576.5 0.00032618
577.5 0.0003249
578.5 0.00032363
579.5 0.00032236
580.5 0.0003211
581.5 0.00031985
582.5 0.0003186
583.5 0.00031736
584.5 0.00031612
585.5 0.00031489
586.5 0.00031366
587.5 0.00031244
588.5 0.00031123
589.5 0.00031002
590.5 0.00030882
591.5 0.00030762
592.5 0.00030643
593.5 0.00030524
594.5 0.00030406
595.5 0.00030288
596.5 0.00030171
597.5 0.00030054
598.5 0.00029938
599.5 0.00029822
600.5 0.00029707
601.5 0.00029592
602.5 0.00029478
603.5 0.00029364
604.5 0.00029251
605.5 0.00029138
606.5 0.00029026
607.5 0.00028914
608.5 0.00028803
609.5 0.00028692
610.5 0.00028581
611.5 0.00028472
612.5 0.00028362
613.5 0.00028253
614.5 0.00028145
615.5 0.00028037
616.5 0.00027929
617.5 0.00027822
618.5 0.00027716
619.5 0.00027609
620.5 0.00027504
621.5 0.00027398
622.5 0.00027293
623.5 0.00027189
624.5 0.00027085
625.5 0.00026981
626.5 0.00026878
627.5 0.00026775
628.5 0.00026673
629.5 0.00026571
630.5 0.0002647
631.5 0.00026369
632.5 0.00026268
633.5 0.00026168
634.5 0.00026068
635.5 0.00025969
636.5 0.0002587
637.5 0.00025772
638.5 0.00025674
639.5 0.00025576
640.5 0.00025478
641.5 0.00025381
642.5 0.00025285
643.5 0.00025188
644.5 0.00025093
645.5 0.00024997
646.5 0.00024902
647.5 0.00024807
648.5 0.00024713
649.5 0.00024619
650.5 0.00024525
651.5 0.00024432
652.5 0.00024339
653.5 0.00024246
654.5 0.00024154
655.5 0.00024062
656.5 0.0002397
657.5 0.00023879
658.5 0.00023788
659.5 0.00023697
660.5 0.00023607
661.5 0.00023517
662.5 0.00023427
663.5 0.00023338
664.5 0.00023249
665.5 0.0002316
666.5 0.00023072
667.5 0.00022984
668.5 0.00022896
669.5 0.00022809
670.5 0.00022722
671.5 0.00022635
672.5 0.00022549
673.5 0.00022463
674.5 0.00022377
675.5 0.00022292
676.5 0.00022207
677.5 0.00022122
678.5 0.00022038
679.5 0.00021954
680.5 0.0002187
681.5 0.00021787
682.5 0.00021704
683.5 0.00021621
684.5 0.00021538
685.5 0.00021456
686.5 0.00021374
687.5 0.00021293
688.5 0.00021211
689.5 0.0002113
690.5 0.0002105
691.5 0.00020969
692.5 0.00020889
693.5 0.00020809
694.5 0.0002073
695.5 0.00020651
696.5 0.00020572
697.5 0.00020493
698.5 0.00020415
699.5 0.00020337
700.5 0.0002026
701.5 0.00020182
702.5 0.00020105
703.5 0.00020028
704.5 0.00019952
705.5 0.00019876
706.5 0.000198
707.5 0.00019725
708.5 0.0001965
709.5 0.00019575
710.5 0.000195
711.5 0.00019426
712.5 0.00019352
713.5 0.00019278
714.5 0.00019205
715.5 0.00019132
716.5 0.00019059
717.5 0.00018986
718.5 0.00018914
719.5 0.00018842
720.5 0.0001877
721.5 0.00018699
722.5 0.00018628
723.5 0.00018557
724.5 0.00018487
725.5 0.00018416
726.5 0.00018346
727.5 0.00018277
728.5 0.00018207
729.5 0.00018138
730.5 0.0001807
731.5 0.00018001
732.5 0.00017933
733.5 0.00017865
734.5 0.00017798
735.5 0.0001773
736.5 0.00017663
737.5 0.00017597
738.5 0.0001753
739.5 0.00017464
740.5 0.00017398
741.5 0.00017332
742.5 0.00017267
743.5 0.00017202
744.5 0.00017137
745.5 0.00017073
746.5 0.00017009
747.5 0.00016945
748.5 0.00016881
749.5 0.00016818
750.5 0.00016755
751.5 0.00016692
752.5 0.00016629
753.5 0.00016567
754.5 0.00016505
755.5 0.00016443
756.5 0.00016382
757.5 0.00016321
758.5 0.0001626
759.5 0.00016199
760.5 0.00016139
761.5 0.00016079
762.5 0.00016019
763.5 0.0001596
764.5 0.000159
765.5 0.00015841
766.5 0.00015782
767.5 0.00015724
768.5 0.00015666
769.5 0.00015608
770.5 0.0001555
771.5 0.00015493
772.5 0.00015436
773.5 0.00015379
774.5 0.00015322
775.5 0.00015265
776.5 0.00015209
777.5 0.00015153
778.5 0.00015098
779.5 0.00015042
780.5 0.00014987
781.5 0.00014932
782.5 0.00014878
783.5 0.00014823
784.5 0.00014769
785.5 0.00014715
786.5 0.00014661
787.5 0.00014608
788.5 0.00014555
789.5 0.00014502
790.5 0.00014449
791.5 0.00014396
792.5 0.00014344
793.5 0.00014292
794.5 0.0001424
795.5 0.00014189
796.5 0.00014137
797.5 0.00014086
798.5 0.00014035
799.5 0.00013985
800.5 0.00013934
801.5 0.00013884
802.5 0.00013834
803.5 0.00013784
804.5 0.00013735
805.5 0.00013686
806.5 0.00013636
807.5 0.00013588
808.5 0.00013539
809.5 0.00013491
810.5 0.00013442
811.5 0.00013394
812.5 0.00013347
813.5 0.00013299
814.5 0.00013252
815.5 0.00013205
816.5 0.00013158
817.5 0.00013111
818.5 0.00013064
819.5 0.00013018
820.5 0.00012972
821.5 0.00012926
822.5 0.0001288
823.5 0.00012835
824.5 0.0001279
825.5 0.00012744
826.5 0.000127
827.5 0.00012655
828.5 0.0001261
829.5 0.00012566
830.5 0.00012522
831.5 0.00012478
832.5 0.00012434
833.5 0.00012391
834.5 0.00012347
835.5 0.00012304
836.5 0.00012261
837.5 0.00012218
838.5 0.00012176
839.5 0.00012133
840.5 0.00012091
841.5 0.00012049
842.5 0.00012007
843.5 0.00011965
844.5 0.00011924
845.5 0.00011883
846.5 0.00011841
847.5 0.000118
848.5 0.0001176
849.5 0.00011719
850.5 0.00011679
851.5 0.00011638
852.5 0.00011598
853.5 0.00011558
854.5 0.00011519
855.5 0.00011479
856.5 0.0001144
857.5 0.00011401
858.5 0.00011362
859.5 0.00011323
860.5 0.00011284
861.5 0.00011245
862.5 0.00011207
863.5 0.00011169
864.5 0.00011131
865.5 0.00011093
866.5 0.00011055
867.5 0.00011018
868.5 0.0001098
869.5 0.00010943
870.5 0.00010906
871.5 0.00010869
872.5 0.00010833
873.5 0.00010796
874.5 0.0001076
875.5 0.00010723
876.5 0.00010687
877.5 0.00010651
878.5 0.00010615
879.5 0.0001058
880.5 0.00010544
881.5 0.00010509
882.5 0.00010474
883.5 0.00010439
884.5 0.00010404
885.5 0.00010369
886.5 0.00010335
887.5 0.000103
888.5 0.00010266
889.5 0.00010232
890.5 0.00010198
891.5 0.00010164
892.5 0.0001013
893.5 0.00010097
894.5 0.00010064
895.5 0.0001003
896.5 9.9972e-05
897.5 9.9643e-05
898.5 9.9315e-05
899.5 9.8988e-05
900.5 9.8663e-05
901.5 9.834e-05
902.5 9.8017e-05
903.5 9.7697e-05
904.5 9.7377e-05
905.5 9.7059e-05
906.5 9.6743e-05
907.5 9.6428e-05
908.5 9.6114e-05
909.5 9.5802e-05
910.5 9.5491e-05
911.5 9.5181e-05
912.5 9.4873e-05
913.5 9.4566e-05
914.5 9.4261e-05
915.5 9.3956e-05
916.5 9.3654e-05
917.5 9.3352e-05
918.5 9.3052e-05
919.5 9.2753e-05
920.5 9.2455e-05
921.5 9.2159e-05
922.5 9.1864e-05
923.5 9.157e-05
924.5 9.1278e-05
925.5 9.0987e-05
926.5 9.0697e-05
927.5 9.0409e-05
928.5 9.0121e-05
929.5 8.9835e-05
930.5 8.9551e-05
931.5 8.9267e-05
932.5 8.8985e-05
933.5 8.8704e-05
934.5 8.8424e-05
935.5 8.8146e-05
936.5 8.7868e-05
937.5 8.7592e-05
938.5 8.7317e-05
939.5 8.7044e-05
940.5 8.6771e-05
941.5 8.65e-05
942.5 8.6229e-05
943.5 8.596e-05
944.5 8.5692e-05
945.5 8.5425e-05
946.5 8.5159e-05
947.5 8.4895e-05
948.5 8.4631e-05
949.5 8.4368e-05
950.5 8.4107e-05
951.5 8.3847e-05
952.5 8.3587e-05
953.5 8.3329e-05
954.5 8.3072e-05
955.5 8.2816e-05
956.5 8.2561e-05
957.5 8.2307e-05
958.5 8.2054e-05
959.5 8.1802e-05
960.5 8.1551e-05
961.5 8.1302e-05
962.5 8.1053e-05
963.5 8.0805e-05
964.5 8.0558e-05
965.5 8.0313e-05
966.5 8.0068e-05
967.5 7.9825e-05
968.5 7.9582e-05
969.5 7.9341e-05
970.5 7.91e-05
971.5 7.8861e-05
972.5 7.8622e-05
973.5 7.8385e-05
974.5 7.8148e-05
975.5 7.7913e-05
976.5 7.7678e-05
977.5 7.7444e-05
978.5 7.7212e-05
979.5 7.698e-05
980.5 7.675e-05
981.5 7.652e-05
982.5 7.6291e-05
983.5 7.6064e-05
984.5 7.5837e-05
985.5 7.5611e-05
986.5 7.5386e-05
987.5 7.5162e-05
988.5 7.4939e-05
989.5 7.4717e-05
990.5 7.4496e-05
991.5 7.4276e-05
992.5 7.4056e-05
993.5 7.3838e-05
994.5 7.3621e-05
995.5 7.3404e-05
996.5 7.3189e-05
997.5 7.2974e-05
998.5 7.276e-05
999.5 7.2547e-05
1000.5 7.2335e-05
1001.5 7.2124e-05
1002.5 7.1914e-05
1003.5 7.1705e-05
1004.5 7.1496e-05
1005.5 7.1288e-05
1006.5 7.1082e-05
1007.5 7.0876e-05
1008.5 7.0671e-05
1009.5 7.0467e-05
1010.5 7.0263e-05
1011.5 7.0061e-05
1012.5 6.9859e-05
1013.5 6.9659e-05
1014.5 6.9459e-05
1015.5 6.926e-05
1016.5 6.9062e-05
1017.5 6.8864e-05
1018.5 6.8668e-05
1019.5 6.8472e-05
1020.5 6.8277e-05
1021.5 6.8083e-05
1022.5 6.7889e-05
1023.5 6.7697e-05
1024.5 6.7505e-05
1025.5 6.7314e-05
1026.5 6.7124e-05
1027.5 6.6935e-05
1028.5 6.6746e-05
1029.5 6.6558e-05
1030.5 6.6371e-05
1031.5 6.6185e-05
1032.5 6.6e-05
1033.5 6.5815e-05
1034.5 6.5631e-05
1035.5 6.5448e-05
1036.5 6.5265e-05
1037.5 6.5083e-05
1038.5 6.4902e-05
1039.5 6.4722e-05
1040.5 6.4542e-05
1041.5 6.4363e-05
1042.5 6.4185e-05
1043.5 6.4007e-05
1044.5 6.3831e-05
1045.5 6.3655e-05
1046.5 6.3479e-05
1047.5 6.3304e-05
1048.5 6.313e-05
1049.5 6.2957e-05
1050.5 6.2784e-05
1051.5 6.2612e-05
1052.5 6.2441e-05
1053.5 6.227e-05
1054.5 6.21e-05
1055.5 6.1931e-05
1056.5 6.1762e-05
1057.5 6.1594e-05
1058.5 6.1426e-05
1059.5 6.126e-05
1060.5 6.1093e-05
1061.5 6.0928e-05
1062.5 6.0763e-05
1063.5 6.0598e-05
1064.5 6.0435e-05
1065.5 6.0272e-05
1066.5 6.0109e-05
1067.5 5.9947e-05
1068.5 5.9786e-05
1069.5 5.9625e-05
1070.5 5.9465e-05
1071.5 5.9305e-05
1072.5 5.9147e-05
1073.5 5.8988e-05
1074.5 5.883e-05
1075.5 5.8673e-05
1076.5 5.8517e-05
1077.5 5.836e-05
1078.5 5.8205e-05
1079.5 5.805e-05
1080.5 5.7896e-05
1081.5 5.7742e-05
1082.5 5.7589e-05
1083.5 5.7436e-05
1084.5 5.7284e-05
1085.5 5.7132e-05
1086.5 5.6981e-05
1087.5 5.683e-05
1088.5 5.668e-05
1089.5 5.6531e-05
1090.5 5.6382e-05
1091.5 5.6233e-05
1092.5 5.6086e-05
1093.5 5.5938e-05
1094.5 5.5791e-05
1095.5 5.5645e-05
1096.5 5.5499e-05
1097.5 5.5354e-05
1098.5 5.5209e-05
1099.5 5.5065e-05
1100.5 5.4921e-05
1101.5 5.4778e-05
1102.5 5.4635e-05
1103.5 5.4493e-05
1104.5 5.4351e-05
1105.5 5.421e-05
1106.5 5.407e-05
1107.5 5.3929e-05
1108.5 5.379e-05
1109.5 5.3651e-05
1110.5 5.3512e-05
1111.5 5.3374e-05
1112.5 5.3236e-05
1113.5 5.3099e-05
1114.5 5.2963e-05
1115.5 5.2826e-05
1116.5 5.2691e-05
1117.5 5.2556e-05
1118.5 5.2421e-05
1119.5 5.2287e-05
1120.5 5.2154e-05
1121.5 5.2021e-05
1122.5 5.1888e-05
1123.5 5.1756e-05
1124.5 5.1625e-05
1125.5 5.1494e-05
1126.5 5.1364e-05
1127.5 5.1234e-05
1128.5 5.1104e-05
1129.5 5.0975e-05
1130.5 5.0847e-05
1131.5 5.0719e-05
1132.5 5.0592e-05
1133.5 5.0465e-05
1134.5 5.0339e-05
1135.5 5.0213e-05
1136.5 5.0088e-05
1137.5 4.9963e-05
1138.5 4.9839e-05
1139.5 4.9715e-05
1140.5 4.9592e-05
1141.5 4.9469e-05
1142.5 4.9347e-05
1143.5 4.9226e-05
1144.5 4.9105e-05
1145.5 4.8984e-05
1146.5 4.8865e-05
1147.5 4.8746e-05
1148.5 4.8627e-05
1149.5 4.8509e-05
1150.5 4.8392e-05
1151.5 4.8275e-05
1152.5 4.8159e-05
1153.5 4.8043e-05
1154.5 4.7929e-05
1155.5 4.7814e-05
1156.5 4.7701e-05
1157.5 4.7588e-05
1158.5 4.7476e-05
1159.5 4.7365e-05
1160.5 4.7254e-05
1161.5 4.7144e-05
1162.5 4.7034e-05
1163.5 4.6925e-05
1164.5 4.6817e-05
1165.5 4.671e-05
1166.5 4.6603e-05
1167.5 4.6497e-05
1168.5 4.6392e-05
1169.5 4.6288e-05
1170.5 4.6184e-05
1171.5 4.6081e-05
1172.5 4.5978e-05
1173.5 4.5877e-05
1174.5 4.5776e-05
1175.5 4.5676e-05
1176.5 4.5576e-05
1177.5 4.5478e-05
1178.5 4.538e-05
1179.5 4.5283e-05
1180.5 4.5187e-05
1181.5 4.5091e-05
1182.5 4.4997e-05
1183.5 4.4903e-05
1184.5 4.4809e-05
1185.5 4.4717e-05
1186.5 4.4625e-05
1187.5 4.4535e-05
1188.5 4.4445e-05
1189.5 4.4355e-05
1190.5 4.4267e-05
1191.5 4.4179e-05
1192.5 4.4093e-05
1193.5 4.4007e-05
1194.5 4.3921e-05
1195.5 4.3837e-05
1196.5 4.3754e-05
1197.5 4.3671e-05
1198.5 4.3589e-05
1199.5 4.3508e-05
1200.5 4.3428e-05
1201.5 4.3348e-05
1202.5 4.327e-05
1203.5 4.3192e-05
1204.5 4.3115e-05
1205.5 4.3039e-05
1206.5 4.2964e-05
1207.5 4.289e-05
1208.5 4.2816e-05
1209.5 4.2744e-05
1210.5 4.2672e-05
1211.5 4.2601e-05
1212.5 4.2531e-05
1213.5 4.2462e-05
1214.5 4.2394e-05
1215.5 4.2326e-05
1216.5 4.226e-05
1217.5 4.2194e-05
1218.5 4.2129e-05
1219.5 4.2065e-05
1220.5 4.2002e-05
1221.5 4.194e-05
1222.5 4.1878e-05
1223.5 4.1818e-05
1224.5 4.1758e-05
1225.5 4.1699e-05
1226.5 4.1641e-05
1227.5 4.1584e-05
1228.5 4.1527e-05
1229.5 4.1472e-05
1230.5 4.1417e-05
1231.5 4.1363e-05
1232.5 4.131e-05
1233.5 4.1257e-05
1234.5 4.1206e-05
1235.5 4.1155e-05
1236.5 4.1105e-05
1237.5 4.1056e-05
1238.5 4.1007e-05
1239.5 4.0959e-05
1240.5 4.0912e-05
1241.5 4.0866e-05
1242.5 4.082e-05
1243.5 4.0775e-05
1244.5 4.0731e-05
1245.5 4.0687e-05
1246.5 4.0644e-05
1247.5 4.0602e-05
1248.5 4.056e-05
1249.5 4.0519e-05
1250.5 4.0479e-05
1251.5 4.044e-05
1252.5 4.0401e-05
1253.5 4.0362e-05
1254.5 4.0325e-05
1255.5 4.0288e-05
1256.5 4.0251e-05
1257.5 4.0215e-05
1258.5 4.018e-05
1259.5 4.0145e-05
1260.5 4.0111e-05
1261.5 4.0077e-05
1262.5 4.0044e-05
1263.5 4.0012e-05
1264.5 3.998e-05
1265.5 3.9948e-05
1266.5 3.9917e-05
1267.5 3.9887e-05
1268.5 3.9857e-05
1269.5 3.9827e-05
1270.5 3.9798e-05
1271.5 3.9769e-05
1272.5 3.9741e-05
1273.5 3.9713e-05
1274.5 3.9686e-05
1275.5 3.9659e-05
1276.5 3.9633e-05
1277.5 3.9606e-05
1278.5 3.9581e-05
1279.5 3.9555e-05
1280.5 3.953e-05
1281.5 3.9506e-05
1282.5 3.9481e-05
1283.5 3.9457e-05
1284.5 3.9434e-05
1285.5 3.9411e-05
1286.5 3.9388e-05
1287.5 3.9365e-05
1288.5 3.9342e-05
1289.5 3.932e-05
1290.5 3.9299e-05
1291.5 3.9277e-05
1292.5 3.9256e-05
1293.5 3.9235e-05
1294.5 3.9214e-05
1295.5 3.9194e-05
1296.5 3.9173e-05
1297.5 3.9153e-05
1298.5 3.9134e-05
1299.5 3.9114e-05
1300.5 3.9095e-05
1301.5 3.9075e-05
1302.5 3.9056e-05
1303.5 3.9038e-05
1304.5 3.9019e-05
1305.5 3.9e-05
1306.5 3.8982e-05
1307.5 3.8964e-05
1308.5 3.8946e-05
1309.5 3.8928e-05
1310.5 3.891e-05
1311.5 3.8893e-05
1312.5 3.8875e-05
1313.5 3.8858e-05
1314.5 3.884e-05
1315.5 3.8823e-05
1316.5 3.8806e-05
1317.5 3.8789e-05
1318.5 3.8772e-05
1319.5 3.8755e-05
1320.5 3.8738e-05
1321.5 3.8722e-05
1322.5 3.8705e-05
1323.5 3.8688e-05
1324.5 3.8672e-05
1325.5 3.8655e-05
1326.5 3.8639e-05
1327.5 3.8622e-05
1328.5 3.8606e-05
1329.5 3.8589e-05
1330.5 3.8573e-05
1331.5 3.8557e-05
1332.5 3.854e-05
1333.5 3.8524e-05
1334.5 3.8507e-05
1335.5 3.8491e-05
1336.5 3.8474e-05
1337.5 3.8458e-05
1338.5 3.8441e-05
1339.5 3.8425e-05
1340.5 3.8408e-05
1341.5 3.8392e-05
1342.5 3.8375e-05
1343.5 3.8358e-05
1344.5 3.8342e-05
1345.5 3.8325e-05
1346.5 3.8308e-05
1347.5 3.8291e-05
1348.5 3.8274e-05
1349.5 3.8257e-05
1350.5 3.824e-05
1351.5 3.8223e-05
1352.5 3.8206e-05
1353.5 3.8189e-05
1354.5 3.8171e-05
1355.5 3.8154e-05
1356.5 3.8136e-05
1357.5 3.8119e-05
1358.5 3.8101e-05
1359.5 3.8084e-05
1360.5 3.8066e-05
1361.5 3.8048e-05
1362.5 3.803e-05
1363.5 3.8013e-05
1364.5 3.7995e-05
1365.5 3.7977e-05
1366.5 3.7959e-05
1367.5 3.794e-05
1368.5 3.7922e-05
1369.5 3.7904e-05
1370.5 3.7886e-05
1371.5 3.7867e-05
1372.5 3.7849e-05
1373.5 3.783e-05
1374.5 3.7811e-05
1375.5 3.7793e-05
1376.5 3.7774e-05
1377.5 3.7755e-05
1378.5 3.7736e-05
1379.5 3.7717e-05
1380.5 3.7698e-05
1381.5 3.7679e-05
1382.5 3.766e-05
1383.5 3.764e-05
1384.5 3.7621e-05
1385.5 3.7602e-05
1386.5 3.7582e-05
1387.5 3.7562e-05
1388.5 3.7543e-05
1389.5 3.7523e-05
1390.5 3.7503e-05
1391.5 3.7483e-05
1392.5 3.7464e-05
1393.5 3.7444e-05
1394.5 3.7423e-05
1395.5 3.7403e-05
1396.5 3.7383e-05
1397.5 3.7363e-05
1398.5 3.7343e-05
1399.5 3.7322e-05
1400.5 3.7302e-05
1401.5 3.7281e-05
1402.5 3.7261e-05
1403.5 3.724e-05
1404.5 3.7219e-05
1405.5 3.7199e-05
1406.5 3.7178e-05
1407.5 3.7157e-05
1408.5 3.7136e-05
1409.5 3.7115e-05
1410.5 3.7095e-05
1411.5 3.7074e-05
1412.5 3.7053e-05
1413.5 3.7032e-05
1414.5 3.701e-05
1415.5 3.6989e-05
1416.5 3.6968e-05
1417.5 3.6947e-05
1418.5 3.6926e-05
1419.5 3.6905e-05
1420.5 3.6883e-05
1421.5 3.6862e-05
1422.5 3.6841e-05
1423.5 3.6819e-05
1424.5 3.6798e-05
1425.5 3.6777e-05
1426.5 3.6755e-05
1427.5 3.6734e-05
1428.5 3.6712e-05
1429.5 3.6691e-05
1430.5 3.667e-05
1431.5 3.6648e-05
1432.5 3.6626e-05
1433.5 3.6605e-05
1434.5 3.6583e-05
1435.5 3.6562e-05
1436.5 3.654e-05
1437.5 3.6518e-05
1438.5 3.6497e-05
1439.5 3.6475e-05
1440.5 3.6453e-05
1441.5 3.6432e-05
1442.5 3.641e-05
1443.5 3.6388e-05
1444.5 3.6367e-05
1445.5 3.6345e-05
1446.5 3.6323e-05
1447.5 3.6301e-05
1448.5 3.6279e-05
1449.5 3.6258e-05
1450.5 3.6236e-05
1451.5 3.6214e-05
1452.5 3.6192e-05
1453.5 3.617e-05
1454.5 3.6148e-05
1455.5 3.6127e-05
1456.5 3.6105e-05
1457.5 3.6083e-05
1458.5 3.6061e-05
1459.5 3.6039e-05
1460.5 3.6017e-05
1461.5 3.5995e-05
1462.5 3.5973e-05
1463.5 3.5951e-05
1464.5 3.5929e-05
1465.5 3.5907e-05
1466.5 3.5885e-05
1467.5 3.5863e-05
1468.5 3.5841e-05
1469.5 3.5819e-05
1470.5 3.5797e-05
1471.5 3.5775e-05
1472.5 3.5753e-05
1473.5 3.5731e-05
1474.5 3.5708e-05
1475.5 3.5686e-05
1476.5 3.5664e-05
1477.5 3.5642e-05
1478.5 3.5619e-05
1479.5 3.5597e-05
1480.5 3.5575e-05
1481.5 3.5552e-05
1482.5 3.553e-05
1483.5 3.5507e-05
1484.5 3.5485e-05
1485.5 3.5462e-05
1486.5 3.544e-05
1487.5 3.5417e-05
1488.5 3.5394e-05
1489.5 3.5372e-05
1490.5 3.5349e-05
1491.5 3.5326e-05
1492.5 3.5303e-05
1493.5 3.528e-05
1494.5 3.5257e-05
1495.5 3.5234e-05
1496.5 3.5211e-05
1497.5 3.5188e-05
1498.5 3.5165e-05
1499.5 3.5142e-05
1500.5 3.5118e-05
1501.5 3.5095e-05
1502.5 3.5072e-05
1503.5 3.5048e-05
1504.5 3.5025e-05
1505.5 3.5001e-05
1506.5 3.4977e-05
1507.5 3.4954e-05
1508.5 3.493e-05
1509.5 3.4906e-05
1510.5 3.4882e-05
1511.5 3.4858e-05
1512.5 3.4834e-05
1513.5 3.481e-05
1514.5 3.4786e-05
1515.5 3.4762e-05
1516.5 3.4738e-05
1517.5 3.4714e-05
1518.5 3.4689e-05
1519.5 3.4665e-05
1520.5 3.464e-05
1521.5 3.4616e-05
1522.5 3.4591e-05
1523.5 3.4567e-05
1524.5 3.4542e-05
1525.5 3.4517e-05
1526.5 3.4492e-05
1527.5 3.4468e-05
1528.5 3.4443e-05
1529.5 3.4418e-05
1530.5 3.4393e-05
1531.5 3.4367e-05
1532.5 3.4342e-05
1533.5 3.4317e-05
1534.5 3.4292e-05
1535.5 3.4266e-05
1536.5 3.4241e-05
1537.5 3.4216e-05
1538.5 3.419e-05
1539.5 3.4164e-05
1540.5 3.4139e-05
1541.5 3.4113e-05
1542.5 3.4087e-05
1543.5 3.4061e-05
1544.5 3.4035e-05
1545.5 3.4009e-05
1546.5 3.3983e-05
1547.5 3.3957e-05
1548.5 3.3931e-05
1549.5 3.3905e-05
1550.5 3.3879e-05
1551.5 3.3852e-05
1552.5 3.3826e-05
1553.5 3.3799e-05
1554.5 3.3773e-05
1555.5 3.3746e-05
1556.5 3.372e-05
1557.5 3.3693e-05
1558.5 3.3666e-05
1559.5 3.3639e-05
1560.5 3.3613e-05
1561.5 3.3586e-05
1562.5 3.3559e-05
1563.5 3.3532e-05
1564.5 3.3504e-05
1565.5 3.3477e-05
1566.5 3.345e-05
1567.5 3.3422e-05
1568.5 3.3395e-05
1569.5 3.3367e-05
1570.5 3.334e-05
1571.5 3.3312e-05
1572.5 3.3284e-05
1573.5 3.3256e-05
1574.5 3.3228e-05
1575.5 3.32e-05
1576.5 3.3172e-05
1577.5 3.3144e-05
1578.5 3.3116e-05
1579.5 3.3087e-05
1580.5 3.3059e-05
1581.5 3.303e-05
1582.5 3.3002e-05
1583.5 3.2973e-05
1584.5 3.2944e-05
1585.5 3.2915e-05
1586.5 3.2886e-05
1587.5 3.2857e-05
1588.5 3.2828e-05
1589.5 3.2799e-05
1590.5 3.277e-05
1591.5 3.274e-05
1592.5 3.2711e-05
1593.5 3.2681e-05
1594.5 3.2652e-05
1595.5 3.2622e-05
1596.5 3.2592e-05
1597.5 3.2562e-05
1598.5 3.2533e-05
1599.5 3.2503e-05
1600.5 3.2472e-05
1601.5 3.2442e-05
1602.5 3.2412e-05
1603.5 3.2382e-05
1604.5 3.2352e-05
1605.5 3.2321e-05
1606.5 3.2291e-05
1607.5 3.226e-05
1608.5 3.223e-05
1609.5 3.2199e-05
1610.5 3.2168e-05
1611.5 3.2138e-05
1612.5 3.2107e-05
1613.5 3.2076e-05
1614.5 3.2045e-05
1615.5 3.2014e-05
1616.5 3.1983e-05
1617.5 3.1952e-05
1618.5 3.1921e-05
1619.5 3.189e-05
1620.5 3.1859e-05
1621.5 3.1828e-05
1622.5 3.1796e-05
1623.5 3.1765e-05
1624.5 3.1734e-05
1625.5 3.1702e-05
1626.5 3.1671e-05
1627.5 3.1639e-05
1628.5 3.1608e-05
1629.5 3.1576e-05
1630.5 3.1545e-05
1631.5 3.1513e-05
1632.5 3.1481e-05
1633.5 3.145e-05
1634.5 3.1418e-05
1635.5 3.1386e-05
1636.5 3.1354e-05
1637.5 3.1322e-05
1638.5 3.129e-05
1639.5 3.1258e-05
1640.5 3.1226e-05
1641.5 3.1194e-05
1642.5 3.1162e-05
1643.5 3.113e-05
1644.5 3.1098e-05
1645.5 3.1065e-05
1646.5 3.1033e-05
1647.5 3.1001e-05
1648.5 3.0969e-05
1649.5 3.0936e-05
1650.5 3.0904e-05
1651.5 3.0871e-05
1652.5 3.0839e-05
1653.5 3.0806e-05
1654.5 3.0774e-05
1655.5 3.0741e-05
1656.5 3.0709e-05
1657.5 3.0676e-05
1658.5 3.0643e-05
1659.5 3.0611e-05
1660.5 3.0578e-05
1661.5 3.0545e-05
1662.5 3.0513e-05
1663.5 3.048e-05
1664.5 3.0447e-05
1665.5 3.0414e-05
1666.5 3.0381e-05
1667.5 3.0348e-05
1668.5 3.0315e-05
1669.5 3.0282e-05
1670.5 3.0249e-05
1671.5 3.0216e-05
1672.5 3.0183e-05
1673.5 3.015e-05
1674.5 3.0116e-05
1675.5 3.0083e-05
1676.5 3.005e-05
1677.5 3.0017e-05
1678.5 2.9983e-05
1679.5 2.995e-05
1680.5 2.9917e-05
1681.5 2.9883e-05
1682.5 2.985e-05
1683.5 2.9817e-05
1684.5 2.9783e-05
1685.5 2.975e-05
1686.5 2.9716e-05
1687.5 2.9683e-05
1688.5 2.9649e-05
1689.5 2.9616e-05
1690.5 2.9582e-05
1691.5 2.9549e-05
1692.5 2.9515e-05
1693.5 2.9482e-05
1694.5 2.9448e-05
1695.5 2.9415e-05
1696.5 2.9381e-05
1697.5 2.9347e-05
1698.5 2.9314e-05
1699.5 2.928e-05
1700.5 2.9247e-05
1701.5 2.9213e-05
1702.5 2.918e-05
1703.5 2.9146e-05
1704.5 2.9112e-05
1705.5 2.9079e-05
1706.5 2.9045e-05
1707.5 2.9012e-05
1708.5 2.8978e-05
1709.5 2.8945e-05
1710.5 2.8911e-05
1711.5 2.8878e-05
1712.5 2.8844e-05
1713.5 2.881e-05
1714.5 2.8777e-05
1715.5 2.8743e-05
1716.5 2.871e-05
1717.5 2.8676e-05
1718.5 2.8643e-05
1719.5 2.861e-05
1720.5 2.8576e-05
1721.5 2.8543e-05
1722.5 2.8509e-05
1723.5 2.8476e-05
1724.5 2.8442e-05
1725.5 2.8409e-05
1726.5 2.8376e-05
1727.5 2.8342e-05
1728.5 2.8309e-05
1729.5 2.8276e-05
1730.5 2.8242e-05
1731.5 2.8209e-05
1732.5 2.8176e-05
1733.5 2.8142e-05
1734.5 2.8109e-05
1735.5 2.8076e-05
1736.5 2.8043e-05
1737.5 2.801e-05
1738.5 2.7976e-05
1739.5 2.7943e-05
1740.5 2.791e-05
1741.5 2.7877e-05
1742.5 2.7844e-05
1743.5 2.7811e-05
1744.5 2.7778e-05
1745.5 2.7745e-05
1746.5 2.7712e-05
1747.5 2.7679e-05
1748.5 2.7646e-05
1749.5 2.7613e-05
1750.5 2.758e-05
1751.5 2.7547e-05
1752.5 2.7514e-05
1753.5 2.7481e-05
1754.5 2.7449e-05
1755.5 2.7416e-05
1756.5 2.7383e-05
1757.5 2.735e-05
1758.5 2.7318e-05
1759.5 2.7285e-05
1760.5 2.7252e-05
1761.5 2.722e-05
1762.5 2.7187e-05
1763.5 2.7155e-05
1764.5 2.7122e-05
1765.5 2.709e-05
1766.5 2.7058e-05
1767.5 2.7025e-05
1768.5 2.6993e-05
1769.5 2.6961e-05
1770.5 2.6929e-05
1771.5 2.6897e-05
1772.5 2.6864e-05
1773.5 2.6832e-05
1774.5 2.68e-05
1775.5 2.6768e-05
1776.5 2.6736e-05
1777.5 2.6704e-05
1778.5 2.6672e-05
1779.5 2.6641e-05
1780.5 2.6609e-05
1781.5 2.6577e-05
1782.5 2.6545e-05
1783.5 2.6513e-05
1784.5 2.6482e-05
1785.5 2.645e-05
1786.5 2.6418e-05
1787.5 2.6387e-05
1788.5 2.6355e-05
1789.5 2.6323e-05
1790.5 2.6292e-05
1791.5 2.626e-05
1792.5 2.6229e-05
1793.5 2.6197e-05
1794.5 2.6166e-05
1795.5 2.6134e-05
1796.5 2.6103e-05
1797.5 2.6071e-05
1798.5 2.604e-05
1799.5 2.6009e-05
1800.5 2.5977e-05
1801.5 2.5946e-05
1802.5 2.5915e-05
1803.5 2.5884e-05
1804.5 2.5852e-05
1805.5 2.5821e-05
1806.5 2.579e-05
1807.5 2.5759e-05
1808.5 2.5728e-05
1809.5 2.5697e-05
1810.5 2.5666e-05
1811.5 2.5635e-05
1812.5 2.5603e-05
1813.5 2.5572e-05
1814.5 2.5541e-05
1815.5 2.551e-05
1816.5 2.5479e-05
1817.5 2.5449e-05
1818.5 2.5418e-05
1819.5 2.5387e-05
1820.5 2.5356e-05
1821.5 2.5325e-05
1822.5 2.5294e-05
1823.5 2.5263e-05
1824.5 2.5232e-05
1825.5 2.5202e-05
1826.5 2.5171e-05
1827.5 2.514e-05
1828.5 2.5109e-05
1829.5 2.5078e-05
1830.5 2.5047e-05
1831.5 2.5017e-05
1832.5 2.4986e-05
1833.5 2.4955e-05
1834.5 2.4924e-05
1835.5 2.4894e-05
1836.5 2.4863e-05
1837.5 2.4832e-05
1838.5 2.4801e-05
1839.5 2.477e-05
1840.5 2.474e-05
1841.5 2.4709e-05
1842.5 2.4678e-05
1843.5 2.4647e-05
1844.5 2.4616e-05
1845.5 2.4585e-05
1846.5 2.4555e-05
1847.5 2.4524e-05
1848.5 2.4493e-05
1849.5 2.4462e-05
1850.5 2.4431e-05
1851.5 2.44e-05
1852.5 2.4369e-05
1853.5 2.4338e-05
1854.5 2.4307e-05
1855.5 2.4276e-05
1856.5 2.4245e-05
1857.5 2.4214e-05
1858.5 2.4183e-05
1859.5 2.4152e-05
1860.5 2.4121e-05
1861.5 2.409e-05
1862.5 2.4059e-05
1863.5 2.4028e-05
1864.5 2.3997e-05
1865.5 2.3965e-05
1866.5 2.3934e-05
1867.5 2.3903e-05
1868.5 2.3872e-05
1869.5 2.384e-05
1870.5 2.3809e-05
1871.5 2.3778e-05
1872.5 2.3746e-05
1873.5 2.3715e-05
1874.5 2.3684e-05
1875.5 2.3652e-05
1876.5 2.3621e-05
1877.5 2.3589e-05
1878.5 2.3558e-05
1879.5 2.3527e-05
1880.5 2.3495e-05
1881.5 2.3464e-05
1882.5 2.3432e-05
1883.5 2.3401e-05
1884.5 2.3369e-05
1885.5 2.3337e-05
1886.5 2.3306e-05
1887.5 2.3274e-05
1888.5 2.3243e-05
1889.5 2.3211e-05
1890.5 2.318e-05
1891.5 2.3148e-05
1892.5 2.3117e-05
1893.5 2.3085e-05
1894.5 2.3054e-05
1895.5 2.3022e-05
1896.5 2.299e-05
1897.5 2.2959e-05
1898.5 2.2927e-05
1899.5 2.2896e-05
1900.5 2.2864e-05
1901.5 2.2833e-05
1902.5 2.2802e-05
1903.5 2.277e-05
1904.5 2.2739e-05
1905.5 2.2708e-05
1906.5 2.2676e-05
1907.5 2.2645e-05
1908.5 2.2614e-05
1909.5 2.2583e-05
1910.5 2.2551e-05
1911.5 2.252e-05
1912.5 2.2489e-05
1913.5 2.2458e-05
1914.5 2.2427e-05
1915.5 2.2397e-05
1916.5 2.2366e-05
1917.5 2.2335e-05
1918.5 2.2304e-05
1919.5 2.2274e-05
1920.5 2.2243e-05
1921.5 2.2213e-05
1922.5 2.2182e-05
1923.5 2.2152e-05
1924.5 2.2122e-05
1925.5 2.2092e-05
1926.5 2.2061e-05
1927.5 2.2031e-05
1928.5 2.2001e-05
1929.5 2.1971e-05
1930.5 2.1942e-05
1931.5 2.1912e-05
1932.5 2.1882e-05
1933.5 2.1853e-05
1934.5 2.1823e-05
1935.5 2.1793e-05
1936.5 2.1764e-05
1937.5 2.1735e-05
1938.5 2.1705e-05
1939.5 2.1676e-05
1940.5 2.1647e-05
1941.5 2.1618e-05
1942.5 2.1589e-05
1943.5 2.156e-05
1944.5 2.1531e-05
1945.5 2.1502e-05
1946.5 2.1473e-05
1947.5 2.1444e-05
1948.5 2.1415e-05
1949.5 2.1387e-05
1950.5 2.1358e-05
1951.5 2.1329e-05
1952.5 2.1301e-05
1953.5 2.1272e-05
1954.5 2.1244e-05
1955.5 2.1215e-05
1956.5 2.1187e-05
1957.5 2.1159e-05
1958.5 2.113e-05
1959.5 2.1102e-05
1960.5 2.1074e-05
1961.5 2.1046e-05
1962.5 2.1018e-05
1963.5 2.099e-05
1964.5 2.0962e-05
1965.5 2.0934e-05
1966.5 2.0906e-05
1967.5 2.0878e-05
1968.5 2.085e-05
1969.5 2.0822e-05
1970.5 2.0795e-05
1971.5 2.0767e-05
1972.5 2.0739e-05
1973.5 2.0712e-05
1974.5 2.0684e-05
1975.5 2.0657e-05
1976.5 2.0629e-05
1977.5 2.0602e-05
1978.5 2.0574e-05
1979.5 2.0547e-05
1980.5 2.052e-05
1981.5 2.0493e-05
1982.5 2.0466e-05
1983.5 2.0438e-05
1984.5 2.0411e-05
1985.5 2.0384e-05
1986.5 2.0358e-05
1987.5 2.0331e-05
1988.5 2.0304e-05
1989.5 2.0277e-05
1990.5 2.025e-05
1991.5 2.0224e-05
1992.5 2.0197e-05
1993.5 2.0171e-05
1994.5 2.0144e-05
1995.5 2.0118e-05
1996.5 2.0092e-05
1997.5 2.0066e-05
1998.5 2.0039e-05
1999.5 2.0013e-05
2000.5 1.9987e-05


==> anc/CDMSlite_LIP_200_BetaGamma_3.1_Isotropic.txt <==
Energy-deposition(eV) probability-density
99.5 0.0020708
100.5 0.0020648
101.5 0.0020587
102.5 0.0020527
103.5 0.0020467
104.5 0.0020407
105.5 0.0020347
106.5 0.0020288
107.5 0.0020228
108.5 0.0020168
109.5 0.0020109
110.5 0.002005
111.5 0.0019991
112.5 0.0019932
113.5 0.0019873
114.5 0.0019814
115.5 0.0019755
116.5 0.0019696
117.5 0.0019638
118.5 0.001958
119.5 0.0019521
120.5 0.0019463
121.5 0.0019405
122.5 0.0019347
123.5 0.001929
124.5 0.0019232
125.5 0.0019174
126.5 0.0019117
127.5 0.001906
128.5 0.0019002
129.5 0.0018945
130.5 0.0018888
131.5 0.0018831
132.5 0.0018775
133.5 0.0018718
134.5 0.0018662
135.5 0.0018605
136.5 0.0018549
137.5 0.0018493
138.5 0.0018437
139.5 0.0018381
140.5 0.0018325
141.5 0.0018269
142.5 0.0018213
143.5 0.0018158
144.5 0.0018103
145.5 0.0018047
146.5 0.0017992
147.5 0.0017937
148.5 0.0017882
149.5 0.0017827
150.5 0.0017773
151.5 0.0017718
152.5 0.0017664
153.5 0.0017609
154.5 0.0017555
155.5 0.0017501
156.5 0.0017447
157.5 0.0017393
158.5 0.0017339
159.5 0.0017286
160.5 0.0017232
161.5 0.0017179
162.5 0.0017125
163.5 0.0017072
164.5 0.0017019
165.5 0.0016966
166.5 0.0016913
167.5 0.0016861
168.5 0.0016808
169.5 0.0016755
170.5 0.0016703
171.5 0.0016651
172.5 0.0016599
173.5 0.0016547
174.5 0.0016495
175.5 0.0016443
176.5 0.0016391
177.5 0.0016339
178.5 0.0016288
179.5 0.0016237
180.5 0.0016185
181.5 0.0016134
182.5 0.0016083
183.5 0.0016032
184.5 0.0015981
185.5 0.0015931
186.5 0.001588
187.5 0.001583
188.5 0.0015779
189.5 0.0015729
190.5 0.0015679
191.5 0.0015629
192.5 0.0015579
193.5 0.0015529
194.5 0.001548
195.5 0.001543
196.5 0.0015381
197.5 0.0015331
198.5 0.0015282
199.5 0.0015233
200.5 0.0015184
201.5 0.0015135
202.5 0.0015087
203.5 0.0015038
204.5 0.0014989
205.5 0.0014941
206.5 0.0014893
207.5 0.0014845
208.5 0.0014797
209.5 0.0014749
210.5 0.0014701
211.5 0.0014653
212.5 0.0014605
213.5 0.0014558
214.5 0.0014511
215.5 0.0014463
216.5 0.0014416
217.5 0.0014369
218.5 0.0014322
219.5 0.0014275
220.5 0.0014229
221.5 0.0014182
222.5 0.0014136
223.5 0.0014089
224.5 0.0014043
225.5 0.0013997
226.5 0.0013951
227.5 0.0013905
228.5 0.0013859
229.5 0.0013814
230.5 0.0013768
231.5 0.0013723
232.5 0.0013677
233.5 0.0013632
234.5 0.0013587
235.5 0.0013542
236.5 0.0013497
237.5 0.0013453
238.5 0.0013408
239.5 0.0013364
240.5 0.0013319
241.5 0.0013275
242.5 0.0013231
243.5 0.0013187
244.5 0.0013143
245.5 0.0013099
246.5 0.0013056
247.5 0.0013012
248.5 0.0012969
249.5 0.0012926
250.5 0.0012882
251.5 0.0012839
252.5 0.0012796
253.5 0.0012754
254.5 0.0012711
255.5 0.0012668
256.5 0.0012626
257.5 0.0012583
258.5 0.0012541
259.5 0.0012499
260.5 0.0012457
261.5 0.0012415
262.5 0.0012373
263.5 0.0012331
264.5 0.001229
265.5 0.0012248
266.5 0.0012207
267.5 0.0012166
268.5 0.0012125
269.5 0.0012083
270.5 0.0012043
271.5 0.0012002
272.5 0.0011961
273.5 0.001192
274.5 0.001188
275.5 0.001184
276.5 0.0011799
277.5 0.0011759
278.5 0.0011719
279.5 0.0011679
280.5 0.0011639
281.5 0.00116
282.5 0.001156
283.5 0.0011521
284.5 0.0011481
285.5 0.0011442
286.5 0.0011403
287.5 0.0011364
288.5 0.0011325
289.5 0.0011286
290.5 0.0011247
291.5 0.0011209
292.5 0.001117
293.5 0.0011132
294.5 0.0011094
295.5 0.0011055
296.5 0.0011017
297.5 0.0010979
298.5 0.0010942
299.5 0.0010904
300.5 0.0010866
301.5 0.0010829
302.5 0.0010791
303.5 0.0010754
304.5 0.0010717
305.5 0.001068
306.5 0.0010643
307.5 0.0010606
308.5 0.0010569
309.5 0.0010533
310.5 0.0010496
311.5 0.001046
312.5 0.0010423
313.5 0.0010387
314.5 0.0010351
315.5 0.0010315
316.5 0.0010279
317.5 0.0010244
318.5 0.0010208
319.5 0.0010172
320.5 0.0010137
321.5 0.0010102
322.5 0.0010066
323.5 0.0010031
324.5 0.00099964
325.5 0.00099615
326.5 0.00099267
327.5 0.0009892
328.5 0.00098574
329.5 0.0009823
330.5 0.00097886
331.5 0.00097543
332.5 0.00097201
333.5 0.00096861
334.5 0.00096521
335.5 0.00096182
336.5 0.00095845
337.5 0.00095508
338.5 0.00095173
339.5 0.00094838
340.5 0.00094504
341.5 0.00094172
342.5 0.0009384
343.5 0.0009351
344.5 0.0009318
345.5 0.00092852
346.5 0.00092524
347.5 0.00092198
348.5 0.00091873
349.5 0.00091548
350.5 0.00091225
351.5 0.00090902
352.5 0.00090581
353.5 0.0009026
354.5 0.00089941
355.5 0.00089623
356.5 0.00089305
357.5 0.00088989
358.5 0.00088674
359.5 0.00088359
360.5 0.00088046
361.5 0.00087734
362.5 0.00087423
363.5 0.00087112
364.5 0.00086803
365.5 0.00086495
366.5 0.00086188
367.5 0.00085881
368.5 0.00085576
369.5 0.00085272
370.5 0.00084969
371.5 0.00084667
372.5 0.00084366
373.5 0.00084066
374.5 0.00083767
375.5 0.00083468
376.5 0.00083171
377.5 0.00082875
378.5 0.0008258
379.5 0.00082286
380.5 0.00081993
381.5 0.00081701
382.5 0.00081411
383.5 0.00081121
384.5 0.00080832
385.5 0.00080544
386.5 0.00080257
387.5 0.00079971
388.5 0.00079686
389.5 0.00079402
390.5 0.0007912
391.5 0.00078838
392.5 0.00078557
393.5 0.00078278
394.5 0.00077999
395.5 0.00077721
396.5 0.00077445
397.5 0.00077169
398.5 0.00076894
399.5 0.00076621
400.5 0.00076348
401.5 0.00076077
402.5 0.00075806
403.5 0.00075537
404.5 0.00075268
405.5 0.00075
406.5 0.00074734
407.5 0.00074468
408.5 0.00074204
409.5 0.0007394
410.5 0.00073678
411.5 0.00073416
412.5 0.00073156
413.5 0.00072896
414.5 0.00072637
415.5 0.0007238
416.5 0.00072123
417.5 0.00071867
418.5 0.00071612
419.5 0.00071359
420.5 0.00071106
421.5 0.00070854
422.5 0.00070603
423.5 0.00070353
424.5 0.00070104
425.5 0.00069856
426.5 0.00069609
427.5 0.00069363
428.5 0.00069117
429.5 0.00068873
430.5 0.00068629
431.5 0.00068387
432.5 0.00068145
433.5 0.00067904
434.5 0.00067665
435.5 0.00067426
436.5 0.00067188
437.5 0.0006695
438.5 0.00066714
439.5 0.00066479
440.5 0.00066244
441.5 0.00066011
442.5 0.00065778
443.5 0.00065546
444.5 0.00065315
445.5 0.00065085
446.5 0.00064856
447.5 0.00064627
448.5 0.000644
449.5 0.00064173
450.5 0.00063948
451.5 0.00063723
452.5 0.00063499
453.5 0.00063276
454.5 0.00063054
455.5 0.00062833
456.5 0.00062612
457.5 0.00062393
458.5 0.00062174
459.5 0.00061956
460.5 0.00061739
461.5 0.00061523
462.5 0.00061308
463.5 0.00061094
464.5 0.0006088
465.5 0.00060668
466.5 0.00060456
467.5 0.00060245
468.5 0.00060035
469.5 0.00059826
470.5 0.00059617
471.5 0.00059409
472.5 0.00059203
473.5 0.00058997
474.5 0.00058791
475.5 0.00058587
476.5 0.00058383
477.5 0.0005818
478.5 0.00057978
479.5 0.00057777
480.5 0.00057576
481.5 0.00057377
482.5 0.00057178
483.5 0.00056979
484.5 0.00056782
485.5 0.00056585
486.5 0.00056389
487.5 0.00056193
488.5 0.00055999
489.5 0.00055805
490.5 0.00055612
491.5 0.00055419
492.5 0.00055228
493.5 0.00055037
494.5 0.00054846
495.5 0.00054657
496.5 0.00054468
497.5 0.0005428
498.5 0.00054092
499.5 0.00053905
500.5 0.00053719
501.5 0.00053534
502.5 0.00053349
503.5 0.00053165
504.5 0.00052982
505.5 0.000528
506.5 0.00052618
507.5 0.00052437
508.5 0.00052256
509.5 0.00052076
510.5 0.00051897
511.5 0.00051719
512.5 0.00051541
513.5 0.00051364
514.5 0.00051188
515.5 0.00051012
516.5 0.00050838
517.5 0.00050663
518.5 0.0005049
519.5 0.00050317
520.5 0.00050145
521.5 0.00049973
522.5 0.00049802
523.5 0.00049632
524.5 0.00049463
525.5 0.00049294
526.5 0.00049126
527.5 0.00048959
528.5 0.00048792
529.5 0.00048626
530.5 0.0004846
531.5 0.00048296
532.5 0.00048132
533.5 0.00047968
534.5 0.00047805
535.5 0.00047643
536.5 0.00047482
537.5 0.00047321
538.5 0.00047161
539.5 0.00047002
540.5 0.00046843
541.5 0.00046685
542.5 0.00046528
543.5 0.00046371
544.5 0.00046215
545.5 0.00046059
546.5 0.00045904
547.5 0.0004575
548.5 0.00045596
549.5 0.00045443
550.5 0.0004529
551.5 0.00045139
552.5 0.00044987
553.5 0.00044836
554.5 0.00044686
555.5 0.00044537
556.5 0.00044388
557.5 0.00044239
558.5 0.00044091
559.5 0.00043944
560.5 0.00043797
561.5 0.00043651
562.5 0.00043505
563.5 0.0004336
564.5 0.00043216
565.5 0.00043072
566.5 0.00042928
567.5 0.00042785
568.5 0.00042643
569.5 0.00042501
570.5 0.0004236
571.5 0.00042219
572.5 0.00042078
573.5 0.00041938
574.5 0.00041799
575.5 0.0004166
576.5 0.00041522
577.5 0.00041384
578.5 0.00041246
579.5 0.00041109
580.5 0.00040973
581.5 0.00040837
582.5 0.00040701
583.5 0.00040566
584.5 0.00040432
585.5 0.00040298
586.5 0.00040164
587.5 0.00040031
588.5 0.00039898
589.5 0.00039766
590.5 0.00039635
591.5 0.00039504
592.5 0.00039373
593.5 0.00039243
594.5 0.00039113
595.5 0.00038984
596.5 0.00038855
597.5 0.00038727
598.5 0.00038599
599.5 0.00038472
600.5 0.00038346
601.5 0.00038219
602.5 0.00038093
603.5 0.00037968
604.5 0.00037843
605.5 0.00037719
606.5 0.00037595
607.5 0.00037471
608.5 0.00037348
609.5 0.00037226
610.5 0.00037104
611.5 0.00036982
612.5 0.00036861
613.5 0.0003674
614.5 0.00036619
615.5 0.00036499
616.5 0.0003638
617.5 0.00036261
618.5 0.00036142
619.5 0.00036023
620.5 0.00035905
621.5 0.00035788
622.5 0.00035671
623.5 0.00035554
624.5 0.00035437
625.5 0.00035321
626.5 0.00035206
627.5 0.0003509
628.5 0.00034975
629.5 0.00034861
630.5 0.00034747
631.5 0.00034633
632.5 0.00034519
633.5 0.00034406
634.5 0.00034294
635.5 0.00034181
636.5 0.00034069
637.5 0.00033958
638.5 0.00033847
639.5 0.00033736
640.5 0.00033625
641.5 0.00033515
642.5 0.00033406
643.5 0.00033296
644.5 0.00033187
645.5 0.00033079
646.5 0.0003297
647.5 0.00032862
648.5 0.00032755
649.5 0.00032648
650.5 0.00032541
651.5 0.00032434
652.5 0.00032328
653.5 0.00032222
654.5 0.00032117
655.5 0.00032012
656.5 0.00031907
657.5 0.00031802
658.5 0.00031698
659.5 0.00031594
660.5 0.00031491
661.5 0.00031388
662.5 0.00031285
663.5 0.00031183
664.5 0.00031081
665.5 0.00030979
666.5 0.00030878
667.5 0.00030777
668.5 0.00030676
669.5 0.00030575
670.5 0.00030475
671.5 0.00030376
672.5 0.00030276
673.5 0.00030177
674.5 0.00030078
675.5 0.0002998
676.5 0.00029882
677.5 0.00029784
678.5 0.00029686
679.5 0.00029589
680.5 0.00029492
681.5 0.00029396
682.5 0.000293
683.5 0.00029204
684.5 0.00029108
685.5 0.00029013
686.5 0.00028918
687.5 0.00028823
688.5 0.00028729
689.5 0.00028634
690.5 0.00028541
691.5 0.00028447
692.5 0.00028354
693.5 0.00028261
694.5 0.00028168
695.5 0.00028076
696.5 0.00027984
697.5 0.00027892
698.5 0.00027801
699.5 0.0002771
700.5 0.00027619
701.5 0.00027528
702.5 0.00027438
703.5 0.00027348
704.5 0.00027258
705.5 0.00027168
706.5 0.00027079
707.5 0.0002699
708.5 0.00026902
709.5 0.00026814
710.5 0.00026725
711.5 0.00026638
712.5 0.0002655
713.5 0.00026463
714.5 0.00026376
715.5 0.0002629
716.5 0.00026203
717.5 0.00026117
718.5 0.00026032
719.5 0.00025946
720.5 0.00025861
721.5 0.00025776
722.5 0.00025692
723.5 0.00025607
724.5 0.00025523
725.5 0.0002544
726.5 0.00025356
727.5 0.00025273
728.5 0.0002519
729.5 0.00025107
730.5 0.00025025
731.5 0.00024943
732.5 0.00024861
733.5 0.0002478
734.5 0.00024699
735.5 0.00024618
736.5 0.00024537
737.5 0.00024457
738.5 0.00024377
739.5 0.00024297
740.5 0.00024217
741.5 0.00024138
742.5 0.00024059
743.5 0.00023981
744.5 0.00023902
745.5 0.00023824
746.5 0.00023747
747.5 0.00023669
748.5 0.00023592
749.5 0.00023515
750.5 0.00023438
751.5 0.00023362
752.5 0.00023286
753.5 0.0002321
754.5 0.00023134
755.5 0.00023059
756.5 0.00022984
757.5 0.00022909
758.5 0.00022835
759.5 0.00022761
760.5 0.00022687
761.5 0.00022613
762.5 0.0002254
763.5 0.00022467
764.5 0.00022394
765.5 0.00022321
766.5 0.00022249
767.5 0.00022177
768.5 0.00022105
769.5 0.00022033
770.5 0.00021962
771.5 0.00021891
772.5 0.0002182
773.5 0.0002175
774.5 0.00021679
775.5 0.00021609
776.5 0.0002154
777.5 0.0002147
778.5 0.00021401
779.5 0.00021332
780.5 0.00021263
781.5 0.00021194
782.5 0.00021126
783.5 0.00021058
784.5 0.0002099
785.5 0.00020923
786.5 0.00020855
787.5 0.00020788
788.5 0.00020721
789.5 0.00020655
790.5 0.00020589
791.5 0.00020522
792.5 0.00020457
793.5 0.00020391
794.5 0.00020326
795.5 0.0002026
796.5 0.00020195
797.5 0.00020131
798.5 0.00020066
799.5 0.00020002
800.5 0.00019938
801.5 0.00019874
802.5 0.00019811
803.5 0.00019748
804.5 0.00019685
805.5 0.00019622
806.5 0.00019559
807.5 0.00019497
808.5 0.00019435
809.5 0.00019373
810.5 0.00019311
811.5 0.0001925
812.5 0.00019189
813.5 0.00019128
814.5 0.00019067
815.5 0.00019006
816.5 0.00018946
817.5 0.00018886
818.5 0.00018826
819.5 0.00018766
820.5 0.00018707
821.5 0.00018648
822.5 0.00018589
823.5 0.0001853
824.5 0.00018471
825.5 0.00018413
826.5 0.00018355
827.5 0.00018297
828.5 0.00018239
829.5 0.00018182
830.5 0.00018124
831.5 0.00018067
832.5 0.00018011
833.5 0.00017954
834.5 0.00017897
835.5 0.00017841
836.5 0.00017785
837.5 0.00017729
838.5 0.00017674
839.5 0.00017618
840.5 0.00017563
841.5 0.00017508
842.5 0.00017453
843.5 0.00017399
844.5 0.00017344
845.5 0.0001729
846.5 0.00017236
847.5 0.00017182
848.5 0.00017129
849.5 0.00017075
850.5 0.00017022
851.5 0.00016969
852.5 0.00016917
853.5 0.00016864
854.5 0.00016811
855.5 0.00016759
856.5 0.00016707
857.5 0.00016655
858.5 0.00016604
859.5 0.00016552
860.5 0.00016501
861.5 0.0001645
862.5 0.00016399
863.5 0.00016348
864.5 0.00016298
865.5 0.00016248
866.5 0.00016197
867.5 0.00016147
868.5 0.00016098
869.5 0.00016048
870.5 0.00015999
871.5 0.00015949
872.5 0.000159
873.5 0.00015851
874.5 0.00015803
875.5 0.00015754
876.5 0.00015706
877.5 0.00015658
878.5 0.0001561
879.5 0.00015562
880.5 0.00015514
881.5 0.00015467
882.5 0.00015419
883.5 0.00015372
884.5 0.00015325
885.5 0.00015278
886.5 0.00015232
887.5 0.00015185
888.5 0.00015139
889.5 0.00015093
890.5 0.00015047
891.5 0.00015001
892.5 0.00014955
893.5 0.0001491
894.5 0.00014865
895.5 0.0001482
896.5 0.00014775
897.5 0.0001473
898.5 0.00014685
899.5 0.00014641
900.5 0.00014597
901.5 0.00014552
902.5 0.00014508
903.5 0.00014465
904.5 0.00014421
905.5 0.00014378
906.5 0.00014334
907.5 0.00014291
908.5 0.00014248
909.5 0.00014205
910.5 0.00014163
911.5 0.0001412
912.5 0.00014078
913.5 0.00014035
914.5 0.00013993
915.5 0.00013952
916.5 0.0001391
917.5 0.00013868
918.5 0.00013827
919.5 0.00013786
920.5 0.00013744
921.5 0.00013703
922.5 0.00013663
923.5 0.00013622
924.5 0.00013581
925.5 0.00013541
926.5 0.00013501
927.5 0.00013461
928.5 0.00013421
929.5 0.00013381
930.5 0.00013341
931.5 0.00013302
932.5 0.00013263
933.5 0.00013223
934.5 0.00013184
935.5 0.00013145
936.5 0.00013107
937.5 0.00013068
938.5 0.00013029
939.5 0.00012991
940.5 0.00012953
941.5 0.00012915
942.5 0.00012877
943.5 0.00012839
944.5 0.00012801
945.5 0.00012764
946.5 0.00012727
947.5 0.00012689
948.5 0.00012652
949.5 0.00012615
950.5 0.00012578
951.5 0.00012542
952.5 0.00012505
953.5 0.00012469
954.5 0.00012432
955.5 0.00012396
956.5 0.0001236
957.5 0.00012324
958.5 0.00012289
959.5 0.00012253
960.5 0.00012217
961.5 0.00012182
962.5 0.00012147
963.5 0.00012112
964.5 0.00012077
965.5 0.00012042
966.5 0.00012007
967.5 0.00011972
968.5 0.00011938
969.5 0.00011904
970.5 0.00011869
971.5 0.00011835
972.5 0.00011801
973.5 0.00011767
974.5 0.00011734
975.5 0.000117
976.5 0.00011666
977.5 0.00011633
978.5 0.000116
979.5 0.00011567
980.5 0.00011534
981.5 0.00011501
982.5 0.00011468
983.5 0.00011435
984.5 0.00011403
985.5 0.0001137
986.5 0.00011338
987.5 0.00011306
988.5 0.00011273
989.5 0.00011241
990.5 0.0001121
991.5 0.00011178
992.5 0.00011146
993.5 0.00011115
994.5 0.00011083
995.5 0.00011052
996.5 0.0001102
997.5 0.00010989
998.5 0.00010958
999.5 0.00010927
1000.5 0.00010897
1001.5 0.00010866
1002.5 0.00010835
1003.5 0.00010805
1004.5 0.00010774
1005.5 0.00010744
1006.5 0.00010714
1007.5 0.00010684
1008.5 0.00010654
1009.5 0.00010624
1010.5 0.00010594
1011.5 0.00010565
1012.5 0.00010535
1013.5 0.00010506
1014.5 0.00010476
1015.5 0.00010447
1016.5 0.00010418
1017.5 0.00010389
1018.5 0.0001036
1019.5 0.00010331
1020.5 0.00010302
1021.5 0.00010274
1022.5 0.00010245
1023.5 0.00010217
1024.5 0.00010188
1025.5 0.0001016
1026.5 0.00010132
1027.5 0.00010104
1028.5 0.00010076
1029.5 0.00010048
1030.5 0.0001002
1031.5 9.9923e-05
1032.5 9.9647e-05
1033.5 9.9372e-05
1034.5 9.9098e-05
1035.5 9.8825e-05
1036.5 9.8553e-05
1037.5 9.8281e-05
1038.5 9.8011e-05
1039.5 9.7741e-05
1040.5 9.7473e-05
1041.5 9.7205e-05
1042.5 9.6938e-05
1043.5 9.6672e-05
1044.5 9.6407e-05
1045.5 9.6143e-05
1046.5 9.588e-05
1047.5 9.5617e-05
1048.5 9.5356e-05
1049.5 9.5095e-05
1050.5 9.4836e-05
1051.5 9.4577e-05
1052.5 9.4319e-05
1053.5 9.4062e-05
1054.5 9.3806e-05
1055.5 9.3551e-05
1056.5 9.3296e-05
1057.5 9.3043e-05
1058.5 9.279e-05
1059.5 9.2538e-05
1060.5 9.2287e-05
1061.5 9.2037e-05
1062.5 9.1788e-05
1063.5 9.1539e-05
1064.5 9.1292e-05
1065.5 9.1045e-05
1066.5 9.0799e-05
1067.5 9.0554e-05
1068.5 9.031e-05
1069.5 9.0066e-05
1070.5 8.9823e-05
1071.5 8.9582e-05
1072.5 8.9341e-05
1073.5 8.91e-05
1074.5 8.8861e-05
1075.5 8.8622e-05
1076.5 8.8384e-05
1077.5 8.8147e-05
1078.5 8.7911e-05
1079.5 8.7676e-05
1080.5 8.7441e-05
1081.5 8.7207e-05
1082.5 8.6974e-05
1083.5 8.6742e-05
1084.5 8.651e-05
1085.5 8.6279e-05
1086.5 8.6049e-05
1087.5 8.582e-05
1088.5 8.5592e-05
1089.5 8.5364e-05
1090.5 8.5137e-05
1091.5 8.4911e-05
1092.5 8.4685e-05
1093.5 8.4461e-05
1094.5 8.4237e-05
1095.5 8.4014e-05
1096.5 8.3792e-05
1097.5 8.357e-05
1098.5 8.3349e-05
1099.5 8.3129e-05
1100.5 8.291e-05
1101.5 8.2691e-05
1102.5 8.2474e-05
1103.5 8.2257e-05
1104.5 8.2041e-05
1105.5 8.1825e-05
1106.5 8.161e-05
1107.5 8.1396e-05
1108.5 8.1183e-05
1109.5 8.0971e-05
1110.5 8.0759e-05
1111.5 8.0548e-05
1112.5 8.0338e-05
1113.5 8.0129e-05
1114.5 7.992e-05
1115.5 7.9713e-05
1116.5 7.9506e-05
1117.5 7.9299e-05
1118.5 7.9094e-05
1119.5 7.8889e-05
1120.5 7.8685e-05
1121.5 7.8482e-05
1122.5 7.828e-05
1123.5 7.8078e-05
1124.5 7.7877e-05
1125.5 7.7677e-05
1126.5 7.7478e-05
1127.5 7.7279e-05
1128.5 7.7082e-05
1129.5 7.6885e-05
1130.5 7.6689e-05
1131.5 7.6493e-05
1132.5 7.6299e-05
1133.5 7.6105e-05
1134.5 7.5912e-05
1135.5 7.572e-05
1136.5 7.5529e-05
1137.5 7.5339e-05
1138.5 7.5149e-05
1139.5 7.496e-05
1140.5 7.4772e-05
1141.5 7.4585e-05
1142.5 7.4398e-05
1143.5 7.4213e-05
1144.5 7.4028e-05
1145.5 7.3844e-05
1146.5 7.3661e-05
1147.5 7.3479e-05
1148.5 7.3297e-05
1149.5 7.3116e-05
1150.5 7.2937e-05
1151.5 7.2758e-05
1152.5 7.2579e-05
1153.5 7.2402e-05
1154.5 7.2225e-05
1155.5 7.205e-05
1156.5 7.1875e-05
1157.5 7.1701e-05
1158.5 7.1528e-05
1159.5 7.1355e-05
1160.5 7.1184e-05
1161.5 7.1013e-05
1162.5 7.0843e-05
1163.5 7.0674e-05
1164.5 7.0506e-05
1165.5 7.0339e-05
1166.5 7.0172e-05
1167.5 7.0007e-05
1168.5 6.9842e-05
1169.5 6.9678e-05
1170.5 6.9515e-05
1171.5 6.9353e-05
1172.5 6.9191e-05
1173.5 6.9031e-05
1174.5 6.8871e-05
1175.5 6.8713e-05
1176.5 6.8555e-05
1177.5 6.8398e-05
1178.5 6.8241e-05
1179.5 6.8086e-05
1180.5 6.7932e-05
1181.5 6.7778e-05
1182.5 6.7625e-05
1183.5 6.7474e-05
1184.5 6.7323e-05
1185.5 6.7173e-05
1186.5 6.7023e-05
1187.5 6.6875e-05
1188.5 6.6728e-05
1189.5 6.6581e-05
1190.5 6.6436e-05
1191.5 6.6291e-05
1192.5 6.6147e-05
1193.5 6.6004e-05
1194.5 6.5862e-05
1195.5 6.572e-05
1196.5 6.558e-05
1197.5 6.544e-05
1198.5 6.5302e-05
1199.5 6.5164e-05
1200.5 6.5027e-05
1201.5 6.4891e-05
1202.5 6.4756e-05
1203.5 6.4622e-05
1204.5 6.4488e-05
1205.5 6.4356e-05
1206.5 6.4224e-05
1207.5 6.4093e-05
1208.5 6.3963e-05
1209.5 6.3834e-05
1210.5 6.3706e-05
1211.5 6.3579e-05
1212.5 6.3452e-05
1213.5 6.3327e-05
1214.5 6.3202e-05
1215.5 6.3078e-05
1216.5 6.2955e-05
1217.5 6.2833e-05
1218.5 6.2712e-05
1219.5 6.2592e-05
1220.5 6.2472e-05
1221.5 6.2353e-05
1222.5 6.2236e-05
1223.5 6.2119e-05
1224.5 6.2003e-05
1225.5 6.1887e-05
1226.5 6.1773e-05
1227.5 6.1659e-05
1228.5 6.1547e-05
1229.5 6.1435e-05
1230.5 6.1324e-05
1231.5 6.1213e-05
1232.5 6.1104e-05
1233.5 6.0995e-05
1234.5 6.0887e-05
1235.5 6.078e-05
1236.5 6.0674e-05
1237.5 6.0569e-05
1238.5 6.0464e-05
1239.5 6.036e-05
1240.5 6.0257e-05
1241.5 6.0155e-05
1242.5 6.0053e-05
1243.5 5.9952e-05
1244.5 5.9852e-05
1245.5 5.9753e-05
1246.5 5.9654e-05
1247.5 5.9556e-05
1248.5 5.9459e-05
1249.5 5.9363e-05
1250.5 5.9267e-05
1251.5 5.9172e-05
1252.5 5.9078e-05
1253.5 5.8984e-05
1254.5 5.8891e-05
1255.5 5.8799e-05
1256.5 5.8707e-05
1257.5 5.8616e-05
1258.5 5.8526e-05
1259.5 5.8436e-05
1260.5 5.8347e-05
1261.5 5.8258e-05
1262.5 5.8171e-05
1263.5 5.8083e-05
1264.5 5.7997e-05
1265.5 5.7911e-05
1266.5 5.7826e-05
1267.5 5.7741e-05
1268.5 5.7657e-05
1269.5 5.7573e-05
1270.5 5.749e-05
1271.5 5.7408e-05
1272.5 5.7326e-05
1273.5 5.7244e-05
1274.5 5.7164e-05
1275.5 5.7084e-05
1276.5 5.7004e-05
1277.5 5.6925e-05
1278.5 5.6846e-05
1279.5 5.6768e-05
1280.5 5.6691e-05
1281.5 5.6614e-05
1282.5 5.6537e-05
1283.5 5.6461e-05
1284.5 5.6386e-05
1285.5 5.6311e-05
1286.5 5.6236e-05
1287.5 5.6162e-05
1288.5 5.6089e-05
1289.5 5.6016e-05
1290.5 5.5943e-05
1291.5 5.5871e-05
1292.5 5.5799e-05
1293.5 5.5728e-05
1294.5 5.5657e-05
1295.5 5.5586e-05
1296.5 5.5516e-05
1297.5 5.5447e-05
1298.5 5.5377e-05
1299.5 5.5308e-05
1300.5 5.524e-05
1301.5 5.5172e-05
1302.5 5.5104e-05
1303.5 5.5036e-05
1304.5 5.4969e-05
1305.5 5.4902e-05
1306.5 5.4836e-05
1307.5 5.477e-05
1308.5 5.4704e-05
1309.5 5.4639e-05
1310.5 5.4574e-05
1311.5 5.4509e-05
1312.5 5.4444e-05
1313.5 5.438e-05
1314.5 5.4316e-05
1315.5 5.4252e-05
1316.5 5.4189e-05
1317.5 5.4126e-05
1318.5 5.4063e-05
1319.5 5.4001e-05
1320.5 5.3938e-05
1321.5 5.3876e-05
1322.5 5.3815e-05
1323.5 5.3753e-05
1324.5 5.3692e-05
1325.5 5.3631e-05
1326.5 5.357e-05
1327.5 5.351e-05
1328.5 5.3449e-05
1329.5 5.3389e-05
1330.5 5.333e-05
1331.5 5.327e-05
1332.5 5.3211e-05
1333.5 5.3152e-05
1334.5 5.3093e-05
1335.5 5.3034e-05
1336.5 5.2976e-05
1337.5 5.2917e-05
1338.5 5.2859e-05
1339.5 5.2802e-05
1340.5 5.2744e-05
1341.5 5.2687e-05
1342.5 5.263e-05
1343.5 5.2573e-05
1344.5 5.2516e-05
1345.5 5.2459e-05
1346.5 5.2403e-05
1347.5 5.2347e-05
1348.5 5.2291e-05
1349.5 5.2235e-05
1350.5 5.218e-05
1351.5 5.2124e-05
1352.5 5.2069e-05
1353.5 5.2014e-05
1354.5 5.1959e-05
1355.5 5.1904e-05
1356.5 5.185e-05
1357.5 5.1795e-05
1358.5 5.1741e-05
1359.5 5.1687e-05
1360.5 5.1633e-05
1361.5 5.1579e-05
1362.5 5.1525e-05
1363.5 5.1472e-05
1364.5 5.1418e-05
1365.5 5.1365e-05
1366.5 5.1312e-05
1367.5 5.1259e-05
1368.5 5.1206e-05
1369.5 5.1153e-05
1370.5 5.1101e-05
1371.5 5.1048e-05
1372.5 5.0996e-05
1373.5 5.0944e-05
1374.5 5.0892e-05
1375.5 5.084e-05
1376.5 5.0788e-05
1377.5 5.0736e-05
1378.5 5.0685e-05
1379.5 5.0634e-05
1380.5 5.0582e-05
1381.5 5.0531e-05
1382.5 5.048e-05
1383.5 5.0429e-05
1384.5 5.0378e-05
1385.5 5.0328e-05
1386.5 5.0277e-05
1387.5 5.0227e-05
1388.5 5.0176e-05
1389.5 5.0126e-05
1390.5 5.0076e-05
1391.5 5.0026e-05
1392.5 4.9977e-05
1393.5 4.9927e-05
1394.5 4.9877e-05
1395.5 4.9828e-05
1396.5 4.9778e-05
1397.5 4.9729e-05
1398.5 4.968e-05
1399.5 4.9631e-05
1400.5 4.9582e-05
1401.5 4.9534e-05
1402.5 4.9485e-05
1403.5 4.9436e-05
1404.5 4.9388e-05
1405.5 4.934e-05
1406.5 4.9291e-05
1407.5 4.9243e-05
1408.5 4.9195e-05
1409.5 4.9148e-05
1410.5 4.91e-05
1411.5 4.9052e-05
1412.5 4.9005e-05
1413.5 4.8957e-05
1414.5 4.891e-05
1415.5 4.8863e-05
1416.5 4.8815e-05
1417.5 4.8768e-05
1418.5 4.8721e-05
1419.5 4.8675e-05
1420.5 4.8628e-05
1421.5 4.8581e-05
1422.5 4.8535e-05
1423.5 4.8488e-05
1424.5 4.8442e-05
1425.5 4.8396e-05
1426.5 4.835e-05
1427.5 4.8304e-05
1428.5 4.8258e-05
1429.5 4.8212e-05
1430.5 4.8166e-05
1431.5 4.812e-05
1432.5 4.8075e-05
1433.5 4.8029e-05
1434.5 4.7984e-05
1435.5 4.7939e-05
1436.5 4.7893e-05
1437.5 4.7848e-05
1438.5 4.7803e-05
1439.5 4.7758e-05
1440.5 4.7713e-05
1441.5 4.7669e-05
1442.5 4.7624e-05
1443.5 4.7579e-05
1444.5 4.7535e-05
1445.5 4.749e-05
1446.5 4.7446e-05
1447.5 4.7401e-05
1448.5 4.7357e-05
1449.5 4.7313e-05
1450.5 4.7269e-05
1451.5 4.7225e-05
1452.5 4.7181e-05
1453.5 4.7137e-05
1454.5 4.7093e-05
1455.5 4.705e-05
1456.5 4.7006e-05
1457.5 4.6962e-05
1458.5 4.6919e-05
1459.5 4.6875e-05
1460.5 4.6832e-05
1461.5 4.6788e-05
1462.5 4.6745e-05
1463.5 4.6702e-05
1464.5 4.6659e-05
1465.5 4.6616e-05
1466.5 4.6573e-05
1467.5 4.653e-05
1468.5 4.6487e-05
1469.5 4.6444e-05
1470.5 4.6401e-05
1471.5 4.6359e-05
1472.5 4.6316e-05
1473.5 4.6274e-05
1474.5 4.6231e-05
1475.5 4.6189e-05
1476.5 4.6147e-05
1477.5 4.6104e-05
1478.5 4.6062e-05
1479.5 4.602e-05
1480.5 4.5978e-05
1481.5 4.5936e-05
1482.5 4.5894e-05
1483.5 4.5852e-05
1484.5 4.5811e-05
1485.5 4.5769e-05
1486.5 4.5727e-05
1487.5 4.5686e-05
1488.5 4.5644e-05
1489.5 4.5603e-05
1490.5 4.5561e-05
1491.5 4.552e-05
1492.5 4.5479e-05
1493.5 4.5438e-05
1494.5 4.5397e-05
1495.5 4.5355e-05
1496.5 4.5314e-05
1497.5 4.5274e-05
1498.5 4.5233e-05
1499.5 4.5192e-05
1500.5 4.5151e-05
1501.5 4.511e-05
1502.5 4.507e-05
1503.5 4.5029e-05
1504.5 4.4988e-05
1505.5 4.4948e-05
1506.5 4.4907e-05
1507.5 4.4867e-05
1508.5 4.4826e-05
1509.5 4.4786e-05
1510.5 4.4746e-05
1511.5 4.4706e-05
1512.5 4.4665e-05
1513.5 4.4625e-05
1514.5 4.4585e-05
1515.5 4.4545e-05
1516.5 4.4505e-05
1517.5 4.4465e-05
1518.5 4.4425e-05
1519.5 4.4385e-05
1520.5 4.4345e-05
1521.5 4.4305e-05
1522.5 4.4265e-05
1523.5 4.4226e-05
1524.5 4.4186e-05
1525.5 4.4146e-05
1526.5 4.4106e-05
1527.5 4.4067e-05
1528.5 4.4027e-05
1529.5 4.3987e-05
1530.5 4.3948e-05
1531.5 4.3908e-05
1532.5 4.3869e-05
1533.5 4.3829e-05
1534.5 4.379e-05
1535.5 4.375e-05
1536.5 4.3711e-05
1537.5 4.3671e-05
1538.5 4.3632e-05
1539.5 4.3592e-05
1540.5 4.3553e-05
1541.5 4.3513e-05
1542.5 4.3474e-05
1543.5 4.3434e-05
1544.5 4.3395e-05
1545.5 4.3356e-05
1546.5 4.3316e-05
1547.5 4.3277e-05
1548.5 4.3237e-05
1549.5 4.3198e-05
1550.5 4.3159e-05
1551.5 4.3119e-05
1552.5 4.308e-05
1553.5 4.3041e-05
1554.5 4.3001e-05
1555.5 4.2962e-05
1556.5 4.2923e-05
1557.5 4.2883e-05
1558.5 4.2844e-05
1559.5 4.2805e-05
1560.5 4.2766e-05
1561.5 4.2726e-05
1562.5 4.2687e-05
1563.5 4.2648e-05
1564.5 4.2608e-05
1565.5 4.2569e-05
1566.5 4.253e-05
1567.5 4.2491e-05
1568.5 4.2452e-05
1569.5 4.2412e-05
1570.5 4.2373e-05
1571.5 4.2334e-05
1572.5 4.2295e-05
1573.5 4.2256e-05
1574.5 4.2217e-05
1575.5 4.2177e-05
1576.5 4.2138e-05
1577.5 4.2099e-05
1578.5 4.206e-05
1579.5 4.2021e-05
1580.5 4.1982e-05
1581.5 4.1943e-05
1582.5 4.1904e-05
1583.5 4.1865e-05
1584.5 4.1826e-05
1585.5 4.1787e-05
1586.5 4.1748e-05
1587.5 4.1709e-05
1588.5 4.167e-05
1589.5 4.1631e-05
1590.5 4.1592e-05
1591.5 4.1553e-05
1592.5 4.1514e-05
1593.5 4.1475e-05
1594.5 4.1436e-05
1595.5 4.1397e-05
1596.5 4.1358e-05
1597.5 4.1319e-05
1598.5 4.128e-05
1599.5 4.1241e-05
1600.5 4.1202e-05
1601.5 4.1163e-05
1602.5 4.1124e-05
1603.5 4.1086e-05
1604.5 4.1047e-05
1605.5 4.1008e-05
1606.5 4.0969e-05
1607.5 4.093e-05
1608.5 4.0891e-05
1609.5 4.0852e-05
1610.5 4.0813e-05
1611.5 4.0774e-05
1612.5 4.0735e-05
1613.5 4.0696e-05
1614.5 4.0657e-05
1615.5 4.0617e-05
1616.5 4.0578e-05
1617.5 4.0539e-05
1618.5 4.05e-05
1619.5 4.0461e-05
1620.5 4.0422e-05
1621.5 4.0383e-05
1622.5 4.0344e-05
1623.5 4.0304e-05
1624.5 4.0265e-05
1625.5 4.0226e-05
1626.5 4.0187e-05
1627.5 4.0147e-05
1628.5 4.0108e-05
1629.5 4.0069e-05
1630.5 4.003e-05
1631.5 3.999e-05
1632.5 3.9951e-05
1633.5 3.9911e-05
1634.5 3.9872e-05
1635.5 3.9833e-05
1636.5 3.9793e-05
1637.5 3.9754e-05
1638.5 3.9714e-05
1639.5 3.9675e-05
1640.5 3.9635e-05
1641.5 3.9596e-05
1642.5 3.9557e-05
1643.5 3.9517e-05
1644.5 3.9478e-05
1645.5 3.9438e-05
1646.5 3.9398e-05
1647.5 3.9359e-05
1648.5 3.9319e-05
1649.5 3.928e-05
1650.5 3.924e-05
1651.5 3.9201e-05
1652.5 3.9161e-05
1653.5 3.9122e-05
1654.5 3.9082e-05
1655.5 3.9043e-05
1656.5 3.9003e-05
1657.5 3.8963e-05
1658.5 3.8924e-05
1659.5 3.8884e-05
1660.5 3.8845e-05
1661.5 3.8805e-05
1662.5 3.8766e-05
1663.5 3.8726e-05
1664.5 3.8686e-05
1665.5 3.8647e-05
1666.5 3.8607e-05
1667.5 3.8568e-05
1668.5 3.8528e-05
1669.5 3.8489e-05
1670.5 3.8449e-05
1671.5 3.8409e-05
1672.5 3.837e-05
1673.5 3.833e-05
1674.5 3.8291e-05
1675.5 3.8251e-05
1676.5 3.8212e-05
1677.5 3.8172e-05
1678.5 3.8133e-05
1679.5 3.8093e-05
1680.5 3.8053e-05
1681.5 3.8014e-05
1682.5 3.7974e-05
1683.5 3.7935e-05
1684.5 3.7895e-05
1685.5 3.7856e-05
1686.5 3.7816e-05
1687.5 3.7777e-05
1688.5 3.7737e-05
1689.5 3.7698e-05
1690.5 3.7659e-05
1691.5 3.7619e-05
1692.5 3.758e-05
1693.5 3.754e-05
1694.5 3.7501e-05
1695.5 3.7462e-05
1696.5 3.7422e-05
1697.5 3.7383e-05
1698.5 3.7344e-05
1699.5 3.7304e-05
1700.5 3.7265e-05
1701.5 3.7226e-05
1702.5 3.7186e-05
1703.5 3.7147e-05
1704.5 3.7108e-05
1705.5 3.7068e-05
1706.5 3.7029e-05
1707.5 3.699e-05
1708.5 3.6951e-05
1709.5 3.6912e-05
1710.5 3.6872e-05
1711.5 3.6833e-05
1712.5 3.6794e-05
1713.5 3.6755e-05
1714.5 3.6716e-05
1715.5 3.6676e-05
1716.5 3.6637e-05
1717.5 3.6598e-05
1718.5 3.6559e-05
1719.5 3.652e-05
1720.5 3.6481e-05
1721.5 3.6442e-05
1722.5 3.6403e-05
1723.5 3.6364e-05
1724.5 3.6325e-05
1725.5 3.6286e-05
1726.5 3.6247e-05
1727.5 3.6208e-05
1728.5 3.6169e-05
1729.5 3.613e-05
1730.5 3.6091e-05
1731.5 3.6052e-05
1732.5 3.6013e-05
1733.5 3.5974e-05
1734.5 3.5935e-05
1735.5 3.5896e-05
1736.5 3.5858e-05
1737.5 3.5819e-05
1738.5 3.578e-05
1739.5 3.5741e-05
1740.5 3.5703e-05
1741.5 3.5664e-05
1742.5 3.5625e-05
1743.5 3.5586e-05
1744.5 3.5548e-05
1745.5 3.5509e-05
1746.5 3.547e-05
1747.5 3.5432e-05
1748.5 3.5393e-05
1749.5 3.5354e-05
1750.5 3.5316e-05
1751.5 3.5277e-05
1752.5 3.5238e-05
1753.5 3.52e-05
1754.5 3.5161e-05
1755.5 3.5123e-05
1756.5 3.5084e-05
1757.5 3.5046e-05
1758.5 3.5007e-05
1759.5 3.4969e-05
1760.5 3.493e-05
1761.5 3.4892e-05
1762.5 3.4853e-05
1763.5 3.4815e-05
1764.5 3.4776e-05
1765.5 3.4738e-05
1766.5 3.4699e-05
1767.5 3.4661e-05
1768.5 3.4622e-05
1769.5 3.4584e-05
1770.5 3.4546e-05
1771.5 3.4507e-05
1772.5 3.4469e-05
1773.5 3.4431e-05
1774.5 3.4392e-05
1775.5 3.4354e-05
1776.5 3.4316e-05
1777.5 3.4278e-05
1778.5 3.4239e-05
1779.5 3.4201e-05
1780.5 3.4163e-05
1781.5 3.4125e-05
1782.5 3.4087e-05
1783.5 3.4048e-05
1784.5 3.401e-05
1785.5 3.3972e-05
1786.5 3.3934e-05
1787.5 3.3896e-05
1788.5 3.3858e-05
1789.5 3.382e-05
1790.5 3.3782e-05
1791.5 3.3744e-05
1792.5 3.3706e-05
1793.5 3.3669e-05
1794.5 3.3631e-05
1795.5 3.3593e-05
1796.5 3.3555e-05
1797.5 3.3517e-05
1798.5 3.348e-05
1799.5 3.3442e-05
1800.5 3.3404e-05
1801.5 3.3366e-05
1802.5 3.3329e-05
1803.5 3.3291e-05
1804.5 3.3254e-05
1805.5 3.3216e-05
1806.5 3.3179e-05
1807.5 3.3141e-05
1808.5 3.3104e-05
1809.5 3.3066e-05
1810.5 3.3029e-05
1811.5 3.2991e-05
1812.5 3.2954e-05
1813.5 3.2916e-05
1814.5 3.2879e-05
1815.5 3.2842e-05
1816.5 3.2804e-05
1817.5 3.2767e-05
1818.5 3.273e-05
1819.5 3.2693e-05
1820.5 3.2655e-05
1821.5 3.2618e-05
1822.5 3.2581e-05
1823.5 3.2544e-05
1824.5 3.2507e-05
1825.5 3.247e-05
1826.5 3.2433e-05
1827.5 3.2396e-05
1828.5 3.2358e-05
1829.5 3.2321e-05
1830.5 3.2284e-05
1831.5 3.2247e-05
1832.5 3.221e-05
1833.5 3.2173e-05
1834.5 3.2136e-05
1835.5 3.21e-05
1836.5 3.2063e-05
1837.5 3.2026e-05
1838.5 3.1989e-05
1839.5 3.1952e-05
1840.5 3.1915e-05
1841.5 3.1878e-05
1842.5 3.1841e-05
1843.5 3.1805e-05
1844.5 3.1768e-05
1845.5 3.1731e-05
1846.5 3.1694e-05
1847.5 3.1657e-05
1848.5 3.1621e-05
1849.5 3.1584e-05
1850.5 3.1547e-05
1851.5 3.151e-05
1852.5 3.1474e-05
1853.5 3.1437e-05
1854.5 3.1401e-05
1855.5 3.1364e-05
1856.5 3.1327e-05
1857.5 3.1291e-05
1858.5 3.1254e-05
1859.5 3.1218e-05
1860.5 3.1181e-05
1861.5 3.1145e-05
1862.5 3.1108e-05
1863.5 3.1072e-05
1864.5 3.1035e-05
1865.5 3.0999e-05
1866.5 3.0963e-05
1867.5 3.0926e-05
1868.5 3.089e-05
1869.5 3.0854e-05
1870.5 3.0817e-05
1871.5 3.0781e-05
1872.5 3.0745e-05
1873.5 3.0709e-05
1874.5 3.0673e-05
1875.5 3.0636e-05
1876.5 3.06e-05
1877.5 3.0564e-05
1878.5 3.0528e-05
1879.5 3.0492e-05
1880.5 3.0456e-05
1881.5 3.042e-05
1882.5 3.0384e-05
1883.5 3.0348e-05
1884.5 3.0313e-05
1885.5 3.0277e-05
1886.5 3.0241e-05
1887.5 3.0205e-05
1888.5 3.0169e-05
1889.5 3.0133e-05
1890.5 3.0098e-05
1891.5 3.0062e-05
1892.5 3.0026e-05
1893.5 2.9991e-05
1894.5 2.9955e-05
1895.5 2.9919e-05
1896.5 2.9884e-05
1897.5 2.9848e-05
1898.5 2.9813e-05
1899.5 2.9777e-05
1900.5 2.9742e-05
1901.5 2.9706e-05
1902.5 2.9671e-05
1903.5 2.9635e-05
1904.5 2.96e-05
1905.5 2.9564e-05
1906.5 2.9529e-05
1907.5 2.9494e-05
1908.5 2.9458e-05
1909.5 2.9423e-05
1910.5 2.9388e-05
1911.5 2.9352e-05
1912.5 2.9317e-05
1913.5 2.9282e-05
1914.5 2.9247e-05
1915.5 2.9212e-05
1916.5 2.9177e-05
1917.5 2.9141e-05
1918.5 2.9106e-05
1919.5 2.9071e-05
1920.5 2.9036e-05
1921.5 2.9001e-05
1922.5 2.8966e-05
1923.5 2.8932e-05
1924.5 2.8897e-05
1925.5 2.8862e-05
1926.5 2.8827e-05
1927.5 2.8792e-05
1928.5 2.8757e-05
1929.5 2.8723e-05
1930.5 2.8688e-05
1931.5 2.8653e-05
1932.5 2.8619e-05
1933.5 2.8584e-05
1934.5 2.855e-05
1935.5 2.8515e-05
1936.5 2.8481e-05
1937.5 2.8446e-05
1938.5 2.8412e-05
1939.5 2.8378e-05
1940.5 2.8343e-05
1941.5 2.8309e-05
1942.5 2.8275e-05
1943.5 2.824e-05
1944.5 2.8206e-05
1945.5 2.8172e-05
1946.5 2.8138e-05
1947.5 2.8104e-05
1948.5 2.807e-05
1949.5 2.8036e-05
1950.5 2.8002e-05
1951.5 2.7968e-05
1952.5 2.7934e-05
1953.5 2.79e-05
1954.5 2.7866e-05
1955.5 2.7832e-05
1956.5 2.7799e-05
1957.5 2.7765e-05
1958.5 2.7731e-05
1959.5 2.7698e-05
1960.5 2.7664e-05
1961.5 2.763e-05
1962.5 2.7597e-05
1963.5 2.7563e-05
1964.5 2.753e-05
1965.5 2.7496e-05
1966.5 2.7463e-05
1967.5 2.743e-05
1968.5 2.7396e-05
1969.5 2.7363e-05
1970.5 2.733e-05
1971.5 2.7297e-05
1972.5 2.7263e-05
1973.5 2.723e-05
1974.5 2.7197e-05
1975.5 2.7164e-05
1976.5 2.7131e-05
1977.5 2.7098e-05
1978.5 2.7065e-05
1979.5 2.7032e-05
1980.5 2.7e-05
1981.5 2.6967e-05
1982.5 2.6934e-05
1983.5 2.6901e-05
1984.5 2.6869e-05
1985.5 2.6836e-05
1986.5 2.6804e-05
1987.5 2.6771e-05
1988.5 2.6739e-05
1989.5 2.6706e-05
1990.5 2.6674e-05
1991.5 2.6641e-05
1992.5 2.6609e-05
1993.5 2.6577e-05
1994.5 2.6545e-05
1995.5 2.6512e-05
1996.5 2.648e-05
1997.5 2.6448e-05
1998.5 2.6416e-05
1999.5 2.6384e-05
2000.5 2.6352e-05


==> anc/CDMSlite_LIP_500_BetaGamma_0.1_CosineSquare.txt <==
Energy-deposition(eV) probability-density
99.5 0.00026413
100.5 0.0002639
101.5 0.00026367
102.5 0.00026344
103.5 0.00026321
104.5 0.00026298
105.5 0.00026275
106.5 0.00026253
107.5 0.0002623
108.5 0.00026208
109.5 0.00026185
110.5 0.00026163
111.5 0.00026141
112.5 0.00026119
113.5 0.00026097
114.5 0.00026075
115.5 0.00026053
116.5 0.00026031
117.5 0.00026009
118.5 0.00025988
119.5 0.00025966
120.5 0.00025945
121.5 0.00025924
122.5 0.00025902
123.5 0.00025881
124.5 0.0002586
125.5 0.00025839
126.5 0.00025819
127.5 0.00025798
128.5 0.00025777
129.5 0.00025757
130.5 0.00025736
131.5 0.00025716
132.5 0.00025695
133.5 0.00025675
134.5 0.00025655
135.5 0.00025635
136.5 0.00025615
137.5 0.00025595
138.5 0.00025575
139.5 0.00025556
140.5 0.00025536
141.5 0.00025517
142.5 0.00025497
143.5 0.00025478
144.5 0.00025459
145.5 0.0002544
146.5 0.00025421
147.5 0.00025402
148.5 0.00025383
149.5 0.00025364
150.5 0.00025345
151.5 0.00025327
152.5 0.00025308
153.5 0.0002529
154.5 0.00025272
155.5 0.00025253
156.5 0.00025235
157.5 0.00025217
158.5 0.00025199
159.5 0.00025181
160.5 0.00025164
161.5 0.00025146
162.5 0.00025128
163.5 0.00025111
164.5 0.00025093
165.5 0.00025076
166.5 0.00025059
167.5 0.00025042
168.5 0.00025025
169.5 0.00025008
170.5 0.00024991
171.5 0.00024974
172.5 0.00024958
173.5 0.00024941
174.5 0.00024924
175.5 0.00024908
176.5 0.00024892
177.5 0.00024876
178.5 0.00024859
179.5 0.00024843
180.5 0.00024827
181.5 0.00024812
182.5 0.00024796
183.5 0.0002478
184.5 0.00024764
185.5 0.00024749
186.5 0.00024734
187.5 0.00024718
188.5 0.00024703
189.5 0.00024688
190.5 0.00024673
191.5 0.00024658
192.5 0.00024643
193.5 0.00024628
194.5 0.00024614
195.5 0.00024599
196.5 0.00024584
197.5 0.0002457
198.5 0.00024556
199.5 0.00024541
200.5 0.00024527
201.5 0.00024513
202.5 0.00024499
203.5 0.00024485
204.5 0.00024472
205.5 0.00024458
206.5 0.00024444
207.5 0.00024431
208.5 0.00024417
209.5 0.00024404
210.5 0.00024391
211.5 0.00024378
212.5 0.00024365
213.5 0.00024352
214.5 0.00024339
215.5 0.00024326
216.5 0.00024313
217.5 0.00024301
218.5 0.00024288
219.5 0.00024276
220.5 0.00024263
221.5 0.00024251
222.5 0.00024239
223.5 0.00024227
224.5 0.00024215
225.5 0.00024203
226.5 0.00024191
227.5 0.0002418
228.5 0.00024168
229.5 0.00024156
230.5 0.00024145
231.5 0.00024134
232.5 0.00024122
233.5 0.00024111
234.5 0.000241
235.5 0.00024089
236.5 0.00024078
237.5 0.00024067
238.5 0.00024057
239.5 0.00024046
240.5 0.00024036
241.5 0.00024025
242.5 0.00024015
243.5 0.00024004
244.5 0.00023994
245.5 0.00023984
246.5 0.00023974
247.5 0.00023964
248.5 0.00023955
249.5 0.00023945
250.5 0.00023935
251.5 0.00023926
252.5 0.00023916
253.5 0.00023907
254.5 0.00023898
255.5 0.00023888
256.5 0.00023879
257.5 0.0002387
258.5 0.00023861
259.5 0.00023852
260.5 0.00023844
261.5 0.00023835
262.5 0.00023827
263.5 0.00023818
264.5 0.0002381
265.5 0.00023801
266.5 0.00023793
267.5 0.00023785
268.5 0.00023777
269.5 0.00023769
270.5 0.00023761
271.5 0.00023754
272.5 0.00023746
273.5 0.00023738
274.5 0.00023731
275.5 0.00023723
276.5 0.00023716
277.5 0.00023709
278.5 0.00023702
279.5 0.00023695
280.5 0.00023688
281.5 0.00023681
282.5 0.00023674
283.5 0.00023668
284.5 0.00023661
285.5 0.00023654
286.5 0.00023648
287.5 0.00023642
288.5 0.00023635
289.5 0.00023629
290.5 0.00023623
291.5 0.00023617
292.5 0.00023611
293.5 0.00023606
294.5 0.000236
295.5 0.00023594
296.5 0.00023589
297.5 0.00023583
298.5 0.00023578
299.5 0.00023573
300.5 0.00023568
301.5 0.00023563
302.5 0.00023558
303.5 0.00023553
304.5 0.00023548
305.5 0.00023543
306.5 0.00023539
307.5 0.00023534
308.5 0.0002353
309.5 0.00023525
310.5 0.00023521
311.5 0.00023517
312.5 0.00023513
313.5 0.00023509
314.5 0.00023505
315.5 0.00023501
316.5 0.00023497
317.5 0.00023494
318.5 0.0002349
319.5 0.00023487
320.5 0.00023483
321.5 0.0002348
322.5 0.00023477
323.5 0.00023474
324.5 0.00023471
325.5 0.00023468
326.5 0.00023465
327.5 0.00023462
328.5 0.0002346
329.5 0.00023457
330.5 0.00023455
331.5 0.00023452
332.5 0.0002345
333.5 0.00023448
334.5 0.00023446
335.5 0.00023444
336.5 0.00023442
337.5 0.0002344
338.5 0.00023438
339.5 0.00023436
340.5 0.00023435
341.5 0.00023433
342.5 0.00023432
343.5 0.00023431
344.5 0.00023429
345.5 0.00023428
346.5 0.00023427
347.5 0.00023426
348.5 0.00023425
349.5 0.00023425
350.5 0.00023424
351.5 0.00023423
352.5 0.00023423
353.5 0.00023422
354.5 0.00023422
355.5 0.00023422
356.5 0.00023422
357.5 0.00023422
358.5 0.00023422
359.5 0.00023422
360.5 0.00023422
361.5 0.00023422
362.5 0.00023423
363.5 0.00023423
364.5 0.00023424
365.5 0.00023424
366.5 0.00023425
367.5 0.00023426
368.5 0.00023427
369.5 0.00023428
370.5 0.00023429
371.5 0.0002343
372.5 0.00023431
373.5 0.00023433
374.5 0.00023434
375.5 0.00023436
376.5 0.00023437
377.5 0.00023439
378.5 0.00023441
379.5 0.00023443
380.5 0.00023445
381.5 0.00023447
382.5 0.00023449
383.5 0.00023451
384.5 0.00023453
385.5 0.00023456
386.5 0.00023458
387.5 0.00023461
388.5 0.00023464
389.5 0.00023466
390.5 0.00023469
391.5 0.00023472
392.5 0.00023475
393.5 0.00023478
394.5 0.00023482
395.5 0.00023485
396.5 0.00023488
397.5 0.00023492
398.5 0.00023495
399.5 0.00023499
400.5 0.00023503
401.5 0.00023507
402.5 0.0002351
403.5 0.00023515
404.5 0.00023519
405.5 0.00023523
406.5 0.00023527
407.5 0.00023531
408.5 0.00023536
409.5 0.0002354
410.5 0.00023545
411.5 0.0002355
412.5 0.00023555
413.5 0.0002356
414.5 0.00023565
415.5 0.0002357
416.5 0.00023575
417.5 0.0002358
418.5 0.00023585
419.5 0.00023591
420.5 0.00023596
421.5 0.00023602
422.5 0.00023608
423.5 0.00023614
424.5 0.00023619
425.5 0.00023625
426.5 0.00023632
427.5 0.00023638
428.5 0.00023644
429.5 0.0002365
430.5 0.00023657
431.5 0.00023663
432.5 0.0002367
433.5 0.00023676
434.5 0.00023683
435.5 0.0002369
436.5 0.00023697
437.5 0.00023704
438.5 0.00023711
439.5 0.00023719
440.5 0.00023726
441.5 0.00023733
442.5 0.00023741
443.5 0.00023748
444.5 0.00023756
445.5 0.00023764
446.5 0.00023772
447.5 0.0002378
448.5 0.00023788
449.5 0.00023796
450.5 0.00023804
451.5 0.00023812
452.5 0.00023821
453.5 0.00023829
454.5 0.00023838
455.5 0.00023846
456.5 0.00023855
457.5 0.00023864
458.5 0.00023873
459.5 0.00023882
460.5 0.00023891
461.5 0.000239
462.5 0.0002391
463.5 0.00023919
464.5 0.00023929
465.5 0.00023938
466.5 0.00023948
467.5 0.00023958
468.5 0.00023967
469.5 0.00023977
470.5 0.00023987
471.5 0.00023997
472.5 0.00024008
473.5 0.00024018
474.5 0.00024028
475.5 0.00024039
476.5 0.00024049
477.5 0.0002406
478.5 0.00024071
479.5 0.00024082
480.5 0.00024093
481.5 0.00024104
482.5 0.00024115
483.5 0.00024126
484.5 0.00024137
485.5 0.00024149
486.5 0.0002416
487.5 0.00024172
488.5 0.00024184
489.5 0.00024196
490.5 0.00024207
491.5 0.00024219
492.5 0.00024231
493.5 0.00024244
494.5 0.00024256
495.5 0.00024268
496.5 0.00024281
497.5 0.00024293
498.5 0.00024306
499.5 0.00024319
500.5 0.00024332
501.5 0.00024344
502.5 0.00024357
503.5 0.00024371
504.5 0.00024384
505.5 0.00024397
506.5 0.00024411
507.5 0.00024424
508.5 0.00024438
509.5 0.00024451
510.5 0.00024465
511.5 0.00024479
512.5 0.00024494
513.5 0.00024509
514.5 0.00024524
515.5 0.00024539
516.5 0.00024554
517.5 0.00024569
518.5 0.00024584
519.5 0.000246
520.5 0.00024615
521.5 0.00024631
522.5 0.00024646
523.5 0.00024662
524.5 0.00024678
525.5 0.00024694
526.5 0.0002471
527.5 0.00024726
528.5 0.00024742
529.5 0.00024759
530.5 0.00024775
531.5 0.00024792
532.5 0.00024808
533.5 0.00024825
534.5 0.00024842
535.5 0.00024859
536.5 0.00024876
537.5 0.00024893
538.5 0.0002491
539.5 0.00024927
540.5 0.00024944
541.5 0.00024962
542.5 0.00024979
543.5 0.00024997
544.5 0.00025015
545.5 0.00025032
546.5 0.0002505
547.5 0.00025068
548.5 0.00025086
549.5 0.00025104
550.5 0.00025123
551.5 0.00025141
552.5 0.00025159
553.5 0.00025178
554.5 0.00025196
555.5 0.00025215
556.5 0.00025234
557.5 0.00025253
558.5 0.00025272
559.5 0.00025291
560.5 0.0002531
561.5 0.00025329
562.5 0.00025348
563.5 0.00025368
564.5 0.00025387
565.5 0.00025406
566.5 0.00025426
567.5 0.00025446
568.5 0.00025466
569.5 0.00025485
570.5 0.00025505
571.5 0.00025525
572.5 0.00025545
573.5 0.00025566
574.5 0.00025586
575.5 0.00025606
576.5 0.00025627
577.5 0.00025647
578.5 0.00025668
579.5 0.00025689
580.5 0.00025709
581.5 0.0002573
582.5 0.00025751
583.5 0.00025772
584.5 0.00025793
585.5 0.00025814
586.5 0.00025835
587.5 0.00025857
588.5 0.00025878
589.5 0.000259
590.5 0.00025921
591.5 0.00025943
592.5 0.00025964
593.5 0.00025986
594.5 0.00026008
595.5 0.0002603
596.5 0.00026052
597.5 0.00026074
598.5 0.00026096
599.5 0.00026118
600.5 0.0002614
601.5 0.00026163
602.5 0.00026185
603.5 0.00026208
604.5 0.0002623
605.5 0.00026253
606.5 0.00026275
607.5 0.00026298
608.5 0.00026321
609.5 0.00026344
610.5 0.00026367
611.5 0.0002639
612.5 0.00026413
613.5 0.00026436
614.5 0.00026459
615.5 0.00026483
616.5 0.00026506
617.5 0.0002653
618.5 0.00026553
619.5 0.00026577
620.5 0.000266
621.5 0.00026624
622.5 0.00026648
623.5 0.00026672
624.5 0.00026696
625.5 0.0002672
626.5 0.00026744
627.5 0.00026768
628.5 0.00026792
629.5 0.00026816
630.5 0.00026841
631.5 0.00026865
632.5 0.00026889
633.5 0.00026914
634.5 0.00026938
635.5 0.00026963
636.5 0.00026988
637.5 0.00027012
638.5 0.00027037
639.5 0.00027062
640.5 0.00027087
641.5 0.00027112
642.5 0.00027137
643.5 0.00027162
644.5 0.00027187
645.5 0.00027212
646.5 0.00027238
647.5 0.00027263
648.5 0.00027288
649.5 0.00027314
650.5 0.00027339
651.5 0.00027365
652.5 0.0002739
653.5 0.00027416
654.5 0.00027442
655.5 0.00027468
656.5 0.00027493
657.5 0.00027519
658.5 0.00027545
659.5 0.00027571
660.5 0.00027597
661.5 0.00027623
662.5 0.00027649
663.5 0.00027675
664.5 0.00027702
665.5 0.00027728
666.5 0.00027754
667.5 0.00027781
668.5 0.00027807
669.5 0.00027834
670.5 0.0002786
671.5 0.00027887
672.5 0.00027913
673.5 0.0002794
674.5 0.00027966
675.5 0.00027993
676.5 0.0002802
677.5 0.00028047
678.5 0.00028074
679.5 0.00028101
680.5 0.00028128
681.5 0.00028155
682.5 0.00028182
683.5 0.00028209
684.5 0.00028236
685.5 0.00028263
686.5 0.0002829
687.5 0.00028317
688.5 0.00028345
689.5 0.00028372
690.5 0.00028399
691.5 0.00028427
692.5 0.00028454
693.5 0.00028482
694.5 0.00028509
695.5 0.00028537
696.5 0.00028564
697.5 0.00028592
698.5 0.00028619
699.5 0.00028647
700.5 0.00028675
701.5 0.00028703
702.5 0.0002873
703.5 0.00028758
704.5 0.00028786
705.5 0.00028814
706.5 0.00028842
707.5 0.0002887
708.5 0.00028898
709.5 0.00028926
710.5 0.00028954
711.5 0.00028982
712.5 0.0002901
713.5 0.00029038
714.5 0.00029066
715.5 0.00029094
716.5 0.00029122
717.5 0.0002915
718.5 0.00029179
719.5 0.00029207
720.5 0.00029235
721.5 0.00029263
722.5 0.00029292
723.5 0.0002932
724.5 0.00029348
725.5 0.00029377
726.5 0.00029405
727.5 0.00029434
728.5 0.00029462
729.5 0.00029491
730.5 0.00029519
731.5 0.00029548
732.5 0.00029576
733.5 0.00029605
734.5 0.00029633
735.5 0.00029662
736.5 0.0002969
737.5 0.00029719
738.5 0.00029748
739.5 0.00029776
740.5 0.00029805
741.5 0.00029834
742.5 0.00029862
743.5 0.00029891
744.5 0.0002992
745.5 0.00029948
746.5 0.00029977
747.5 0.00030006
748.5 0.00030034
749.5 0.00030063
750.5 0.00030092
751.5 0.00030121
752.5 0.00030149
753.5 0.00030178
754.5 0.00030207
755.5 0.00030236
756.5 0.00030265
757.5 0.00030293
758.5 0.00030322
759.5 0.00030351
760.5 0.0003038
761.5 0.00030408
762.5 0.00030437
763.5 0.00030466
764.5 0.00030495
765.5 0.00030524
766.5 0.00030552
767.5 0.00030581
768.5 0.0003061
769.5 0.00030639
770.5 0.00030668
771.5 0.00030697
772.5 0.00030725
773.5 0.00030754
774.5 0.00030783
775.5 0.00030812
776.5 0.00030841
777.5 0.00030869
778.5 0.00030898
779.5 0.00030927
780.5 0.00030956
781.5 0.00030984
782.5 0.00031013
783.5 0.00031042
784.5 0.00031071
785.5 0.00031099
786.5 0.00031128
787.5 0.00031157
788.5 0.00031186
789.5 0.00031214
790.5 0.00031243
791.5 0.00031272
792.5 0.000313
793.5 0.00031329
794.5 0.00031358
795.5 0.00031386
796.5 0.00031415
797.5 0.00031444
798.5 0.00031472
799.5 0.00031501
800.5 0.0003153
801.5 0.00031558
802.5 0.00031587
803.5 0.00031615
804.5 0.00031644
805.5 0.00031673
806.5 0.00031701
807.5 0.0003173
808.5 0.00031758
809.5 0.00031787
810.5 0.00031815
811.5 0.00031844
812.5 0.00031872
813.5 0.00031901
814.5 0.00031929
815.5 0.00031958
816.5 0.00031986
817.5 0.00032014
818.5 0.00032043
819.5 0.00032071
820.5 0.00032099
821.5 0.00032128
822.5 0.00032156
823.5 0.00032184
824.5 0.00032213
825.5 0.00032241
826.5 0.00032269
827.5 0.00032297
828.5 0.00032326
829.5 0.00032354
830.5 0.00032382
831.5 0.0003241
832.5 0.00032438
833.5 0.00032466
834.5 0.00032494
835.5 0.00032522
836.5 0.00032551
837.5 0.00032579
838.5 0.00032607
839.5 0.00032635
840.5 0.00032663
841.5 0.0003269
842.5 0.00032718
843.5 0.00032746
844.5 0.00032774
845.5 0.00032802
846.5 0.0003283
847.5 0.00032858
848.5 0.00032885
849.5 0.00032913
850.5 0.00032941
851.5 0.00032969
852.5 0.00032996
853.5 0.00033024
854.5 0.00033051
855.5 0.00033079
856.5 0.00033106
857.5 0.00033134
858.5 0.00033161
859.5 0.00033189
860.5 0.00033216
861.5 0.00033244
862.5 0.00033271
863.5 0.00033298
864.5 0.00033326
865.5 0.00033353
866.5 0.0003338
867.5 0.00033407
868.5 0.00033434
869.5 0.00033462
870.5 0.00033489
871.5 0.00033516
872.5 0.00033543
873.5 0.0003357
874.5 0.00033597
875.5 0.00033623
876.5 0.0003365
877.5 0.00033677
878.5 0.00033704
879.5 0.0003373
880.5 0.00033757
881.5 0.00033784
882.5 0.0003381
883.5 0.00033837
884.5 0.00033863
885.5 0.0003389
886.5 0.00033916
887.5 0.00033943
888.5 0.00033969
889.5 0.00033995
890.5 0.00034021
891.5 0.00034048
892.5 0.00034074
893.5 0.000341
894.5 0.00034126
895.5 0.00034152
896.5 0.00034178
897.5 0.00034204
898.5 0.0003423
899.5 0.00034255
900.5 0.00034281
901.5 0.00034307
902.5 0.00034333
903.5 0.00034358
904.5 0.00034384
905.5 0.00034409
906.5 0.00034435
907.5 0.0003446
908.5 0.00034485
909.5 0.00034511
910.5 0.00034536
911.5 0.00034561
912.5 0.00034586
913.5 0.00034611
914.5 0.00034636
915.5 0.00034661
916.5 0.00034686
917.5 0.00034711
918.5 0.00034736
919.5 0.00034761
920.5 0.00034785
921.5 0.0003481
922.5 0.00034835
923.5 0.00034859
924.5 0.00034884
925.5 0.00034908
926.5 0.00034932
927.5 0.00034957
928.5 0.00034981
929.5 0.00035005
930.5 0.00035029
931.5 0.00035053
932.5 0.00035077
933.5 0.00035101
934.5 0.00035125
935.5 0.00035149
936.5 0.00035173
937.5 0.00035196
938.5 0.0003522
939.5 0.00035244
940.5 0.00035267
941.5 0.00035291
942.5 0.00035314
943.5 0.00035337
944.5 0.00035361
945.5 0.00035384
946.5 0.00035407
947.5 0.0003543
948.5 0.00035453
949.5 0.00035476
950.5 0.00035499
951.5 0.00035522
952.5 0.00035545
953.5 0.00035567
954.5 0.0003559
955.5 0.00035613
956.5 0.00035635
957.5 0.00035657
958.5 0.0003568
959.5 0.00035702
960.5 0.00035724
961.5 0.00035747
962.5 0.00035769
963.5 0.00035791
964.5 0.00035813
965.5 0.00035834
966.5 0.00035856
967.5 0.00035878
968.5 0.000359
969.5 0.00035921
970.5 0.00035943
971.5 0.00035964
972.5 0.00035986
973.5 0.00036007
974.5 0.00036028
975.5 0.00036049
976.5 0.00036071
977.5 0.00036092
978.5 0.00036113
979.5 0.00036133
980.5 0.00036154
981.5 0.00036175
982.5 0.00036196
983.5 0.00036216
984.5 0.00036237
985.5 0.00036257
986.5 0.00036278
987.5 0.00036298
988.5 0.00036318
989.5 0.00036338
990.5 0.00036358
991.5 0.00036378
992.5 0.00036398
993.5 0.00036418
994.5 0.00036438
995.5 0.00036457
996.5 0.00036477
997.5 0.00036497
998.5 0.00036516
999.5 0.00036535
1000.5 0.00036555
1001.5 0.00036574
1002.5 0.00036593
1003.5 0.00036612
1004.5 0.00036631
1005.5 0.0003665
1006.5 0.00036669
1007.5 0.00036687
1008.5 0.00036706
1009.5 0.00036725
1010.5 0.00036743
1011.5 0.00036761
1012.5 0.0003678
1013.5 0.00036798
1014.5 0.00036816
1015.5 0.00036834
1016.5 0.00036852
1017.5 0.0003687
1018.5 0.00036888
1019.5 0.00036906
1020.5 0.00036923
1021.5 0.00036941
1022.5 0.00036958
1023.5 0.00036976
1024.5 0.00036993
1025.5 0.0003701
1026.5 0.00037027
1027.5 0.00037045
1028.5 0.00037062
1029.5 0.00037078
1030.5 0.00037095
1031.5 0.00037112
1032.5 0.00037129
1033.5 0.00037145
1034.5 0.00037162
1035.5 0.00037178
1036.5 0.00037194
1037.5 0.00037211
1038.5 0.00037227
1039.5 0.00037243
1040.5 0.00037259
1041.5 0.00037275
1042.5 0.0003729
1043.5 0.00037306
1044.5 0.00037322
1045.5 0.00037337
1046.5 0.00037353
1047.5 0.00037368
1048.5 0.00037383
1049.5 0.00037398
1050.5 0.00037414
1051.5 0.00037429
1052.5 0.00037443
1053.5 0.00037458
1054.5 0.00037473
1055.5 0.00037488
1056.5 0.00037502
1057.5 0.00037517
1058.5 0.00037531
1059.5 0.00037545
1060.5 0.0003756
1061.5 0.00037574
1062.5 0.00037588
1063.5 0.00037602
1064.5 0.00037616
1065.5 0.00037629
1066.5 0.00037643
1067.5 0.00037657
1068.5 0.0003767
1069.5 0.00037684
1070.5 0.00037697
1071.5 0.0003771
1072.5 0.00037724
1073.5 0.00037737
1074.5 0.0003775
1075.5 0.00037762
1076.5 0.00037775
1077.5 0.00037788
1078.5 0.00037801
1079.5 0.00037813
1080.5 0.00037826
1081.5 0.00037838
1082.5 0.0003785
1083.5 0.00037863
1084.5 0.00037875
1085.5 0.00037887
1086.5 0.00037899
1087.5 0.0003791
1088.5 0.00037922
1089.5 0.00037934
1090.5 0.00037946
1091.5 0.00037957
1092.5 0.00037968
1093.5 0.0003798
1094.5 0.00037991
1095.5 0.00038002
1096.5 0.00038013
1097.5 0.00038024
1098.5 0.00038035
1099.5 0.00038046
1100.5 0.00038056
1101.5 0.00038067
1102.5 0.00038078
1103.5 0.00038088
1104.5 0.00038098
1105.5 0.00038109
1106.5 0.00038119
1107.5 0.00038129
1108.5 0.00038139
1109.5 0.00038149
1110.5 0.00038159
1111.5 0.00038168
1112.5 0.00038178
1113.5 0.00038187
1114.5 0.00038197
1115.5 0.00038206
1116.5 0.00038216
1117.5 0.00038225
1118.5 0.00038234
1119.5 0.00038243
1120.5 0.00038252
1121.5 0.00038261
1122.5 0.00038269
1123.5 0.00038278
1124.5 0.00038287
1125.5 0.00038295
1126.5 0.00038303
1127.5 0.00038312
1128.5 0.0003832
1129.5 0.00038328
1130.5 0.00038336
1131.5 0.00038344
1132.5 0.00038352
1133.5 0.0003836
1134.5 0.00038367
1135.5 0.00038375
1136.5 0.00038383
1137.5 0.0003839
1138.5 0.00038397
1139.5 0.00038405
1140.5 0.00038412
1141.5 0.00038419
1142.5 0.00038426
1143.5 0.00038433
1144.5 0.00038439
1145.5 0.00038446
1146.5 0.00038453
1147.5 0.00038459
1148.5 0.00038466
1149.5 0.00038472
1150.5 0.00038478
1151.5 0.00038485
1152.5 0.00038491
1153.5 0.00038497
1154.5 0.00038503
1155.5 0.00038508
1156.5 0.00038514
1157.5 0.0003852
1158.5 0.00038525
1159.5 0.00038531
1160.5 0.00038536
1161.5 0.00038541
1162.5 0.00038547
1163.5 0.00038552
1164.5 0.00038557
1165.5 0.00038562
1166.5 0.00038567
1167.5 0.00038571
1168.5 0.00038576
1169.5 0.00038581
1170.5 0.00038585
1171.5 0.0003859
1172.5 0.00038594
1173.5 0.00038598
1174.5 0.00038602
1175.5 0.00038606
1176.5 0.0003861
1177.5 0.00038614
1178.5 0.00038618
1179.5 0.00038622
1180.5 0.00038625
1181.5 0.00038629
1182.5 0.00038632
1183.5 0.00038636
1184.5 0.00038639
1185.5 0.00038642
1186.5 0.00038645
1187.5 0.00038648
1188.5 0.00038651
1189.5 0.00038654
1190.5 0.00038657
1191.5 0.0003866
1192.5 0.00038662
1193.5 0.00038665
1194.5 0.00038667
1195.5 0.0003867
1196.5 0.00038672
1197.5 0.00038674
1198.5 0.00038676
1199.5 0.00038678
1200.5 0.0003868
1201.5 0.00038682
1202.5 0.00038684
1203.5 0.00038685
1204.5 0.00038687
1205.5 0.00038688
1206.5 0.0003869
1207.5 0.00038691
1208.5 0.00038692
1209.5 0.00038693
1210.5 0.00038695
1211.5 0.00038695
1212.5 0.00038696
1213.5 0.00038697
1214.5 0.00038698
1215.5 0.00038699
1216.5 0.00038699
1217.5 0.000387
1218.5 0.000387
1219.5 0.000387
1220.5 0.00038701
1221.5 0.00038701
1222.5 0.00038701
1223.5 0.00038701
1224.5 0.00038701
1225.5 0.000387
1226.5 0.000387
1227.5 0.000387
1228.5 0.00038699
1229.5 0.00038699
1230.5 0.00038698
1231.5 0.00038698
1232.5 0.00038697
1233.5 0.00038696
1234.5 0.00038695
1235.5 0.00038694
1236.5 0.00038693
1237.5 0.00038692
1238.5 0.0003869
1239.5 0.00038689
1240.5 0.00038688
1241.5 0.00038686
1242.5 0.00038685
1243.5 0.00038683
1244.5 0.00038681
1245.5 0.00038679
1246.5 0.00038678
1247.5 0.00038676
1248.5 0.00038673
1249.5 0.00038671
1250.5 0.00038669
1251.5 0.00038667
1252.5 0.00038664
1253.5 0.00038662
1254.5 0.00038659
1255.5 0.00038657
1256.5 0.00038654
1257.5 0.00038651
1258.5 0.00038649
1259.5 0.00038646
1260.5 0.00038643
1261.5 0.0003864
1262.5 0.00038636
1263.5 0.00038633
1264.5 0.0003863
1265.5 0.00038626
1266.5 0.00038623
1267.5 0.00038619
1268.5 0.00038616
1269.5 0.00038612
1270.5 0.00038608
1271.5 0.00038605
1272.5 0.00038601
1273.5 0.00038597
1274.5 0.00038593
1275.5 0.00038588
1276.5 0.00038584
1277.5 0.0003858
1278.5 0.00038576
1279.5 0.00038571
1280.5 0.00038567
1281.5 0.00038562
1282.5 0.00038557
1283.5 0.00038553
1284.5 0.00038548
1285.5 0.00038543
1286.5 0.00038538
1287.5 0.00038533
1288.5 0.00038528
1289.5 0.00038522
1290.5 0.00038517
1291.5 0.00038512
1292.5 0.00038506
1293.5 0.00038501
1294.5 0.00038495
1295.5 0.0003849
1296.5 0.00038484
1297.5 0.00038478
1298.5 0.00038472
1299.5 0.00038467
1300.5 0.00038461
1301.5 0.00038454
1302.5 0.00038448
1303.5 0.00038442
1304.5 0.00038436
1305.5 0.0003843
1306.5 0.00038423
1307.5 0.00038417
1308.5 0.0003841
1309.5 0.00038403
1310.5 0.00038397
1311.5 0.0003839
1312.5 0.00038383
1313.5 0.00038376
1314.5 0.00038369
1315.5 0.00038362
1316.5 0.00038355
1317.5 0.00038348
1318.5 0.00038341
1319.5 0.00038333
1320.5 0.00038326
1321.5 0.00038318
1322.5 0.00038311
1323.5 0.00038303
1324.5 0.00038296
1325.5 0.00038288
1326.5 0.0003828
1327.5 0.00038272
1328.5 0.00038264
1329.5 0.00038256
1330.5 0.00038248
1331.5 0.0003824
1332.5 0.00038232
1333.5 0.00038223
1334.5 0.00038215
1335.5 0.00038207
1336.5 0.00038198
1337.5 0.0003819
1338.5 0.00038181
1339.5 0.00038172
1340.5 0.00038164
1341.5 0.00038155
1342.5 0.00038146
1343.5 0.00038137
1344.5 0.00038128
1345.5 0.00038119
1346.5 0.0003811
1347.5 0.00038101
1348.5 0.00038091
1349.5 0.00038082
1350.5 0.00038073
1351.5 0.00038063
1352.5 0.00038054
1353.5 0.00038044
1354.5 0.00038035
1355.5 0.00038025
1356.5 0.00038015
1357.5 0.00038005
1358.5 0.00037995
1359.5 0.00037985
1360.5 0.00037975
1361.5 0.00037965
1362.5 0.00037955
1363.5 0.00037945
1364.5 0.00037935
1365.5 0.00037924
1366.5 0.00037914
1367.5 0.00037904
1368.5 0.00037893
1369.5 0.00037882
1370.5 0.00037872
1371.5 0.00037861
1372.5 0.0003785
1373.5 0.0003784
1374.5 0.00037829
1375.5 0.00037818
1376.5 0.00037807
1377.5 0.00037796
1378.5 0.00037784
1379.5 0.00037773
1380.5 0.00037762
1381.5 0.00037751
1382.5 0.00037739
1383.5 0.00037728
1384.5 0.00037716
1385.5 0.00037705
1386.5 0.00037693
1387.5 0.00037682
1388.5 0.0003767
1389.5 0.00037658
1390.5 0.00037646
1391.5 0.00037634
1392.5 0.00037622
1393.5 0.0003761
1394.5 0.00037598
1395.5 0.00037586
1396.5 0.00037574
1397.5 0.00037562
1398.5 0.0003755
1399.5 0.00037537
1400.5 0.00037525
1401.5 0.00037512
1402.5 0.000375
1403.5 0.00037487
1404.5 0.00037475
1405.5 0.00037462
1406.5 0.00037449
1407.5 0.00037436
1408.5 0.00037423
1409.5 0.00037411
1410.5 0.00037398
1411.5 0.00037385
1412.5 0.00037372
1413.5 0.00037358
1414.5 0.00037345
1415.5 0.00037332
1416.5 0.00037319
1417.5 0.00037305
1418.5 0.00037292
1419.5 0.00037278
1420.5 0.00037265
1421.5 0.00037251
1422.5 0.00037238
1423.5 0.00037224
1424.5 0.0003721
1425.5 0.00037197
1426.5 0.00037183
1427.5 0.00037169
1428.5 0.00037155
1429.5 0.00037141
1430.5 0.00037127
1431.5 0.00037113
1432.5 0.00037099
1433.5 0.00037085
1434.5 0.00037071
1435.5 0.00037056
1436.5 0.00037042
1437.5 0.00037028
1438.5 0.00037013
1439.5 0.00036999
1440.5 0.00036984
1441.5 0.0003697
1442.5 0.00036955
1443.5 0.0003694
1444.5 0.00036926
1445.5 0.00036911
1446.5 0.00036896
1447.5 0.00036881
1448.5 0.00036866
1449.5 0.00036851
1450.5 0.00036836
1451.5 0.00036821
1452.5 0.00036806
1453.5 0.00036791
1454.5 0.00036776
1455.5 0.00036761
1456.5 0.00036745
1457.5 0.0003673
1458.5 0.00036715
1459.5 0.00036699
1460.5 0.00036684
1461.5 0.00036668
1462.5 0.00036653
1463.5 0.00036637
1464.5 0.00036621
1465.5 0.00036606
1466.5 0.0003659
1467.5 0.00036574
1468.5 0.00036558
1469.5 0.00036542
1470.5 0.00036526
1471.5 0.00036511
1472.5 0.00036495
1473.5 0.00036478
1474.5 0.00036462
1475.5 0.00036446
1476.5 0.0003643
1477.5 0.00036414
1478.5 0.00036398
1479.5 0.00036381
1480.5 0.00036365
1481.5 0.00036348
1482.5 0.00036332
1483.5 0.00036316
1484.5 0.00036299
1485.5 0.00036282
1486.5 0.00036266
1487.5 0.00036249
1488.5 0.00036232
1489.5 0.00036216
1490.5 0.00036199
1491.5 0.00036182
1492.5 0.00036165
1493.5 0.00036148
1494.5 0.00036131
1495.5 0.00036114
1496.5 0.00036097
1497.5 0.0003608
1498.5 0.00036063
1499.5 0.00036046
1500.5 0.00036029
1501.5 0.00036012
1502.5 0.00035994
1503.5 0.00035977
1504.5 0.0003596
1505.5 0.00035942
1506.5 0.00035925
1507.5 0.00035908
1508.5 0.0003589
1509.5 0.00035873
1510.5 0.00035855
1511.5 0.00035837
1512.5 0.0003582
1513.5 0.00035802
1514.5 0.00035784
1515.5 0.00035767
1516.5 0.00035749
1517.5 0.00035731
1518.5 0.00035713
1519.5 0.00035695
1520.5 0.00035677
1521.5 0.00035659
1522.5 0.00035641
1523.5 0.00035623
1524.5 0.00035605
1525.5 0.00035587
1526.5 0.00035569
1527.5 0.00035551
1528.5 0.00035532
1529.5 0.00035514
1530.5 0.00035496
1531.5 0.00035478
1532.5 0.00035459
1533.5 0.00035441
1534.5 0.00035422
1535.5 0.00035404
1536.5 0.00035385
1537.5 0.00035367
1538.5 0.00035348
1539.5 0.0003533
1540.5 0.00035311
1541.5 0.00035292
1542.5 0.00035274
1543.5 0.00035255
1544.5 0.00035236
1545.5 0.00035218
1546.5 0.00035199
1547.5 0.0003518
1548.5 0.00035161
1549.5 0.00035142
1550.5 0.00035123
1551.5 0.00035104
1552.5 0.00035085
1553.5 0.00035066
1554.5 0.00035047
1555.5 0.00035028
1556.5 0.00035009
1557.5 0.0003499
1558.5 0.0003497
1559.5 0.00034951
1560.5 0.00034932
1561.5 0.00034913
1562.5 0.00034893
1563.5 0.00034874
1564.5 0.00034855
1565.5 0.00034835
1566.5 0.00034816
1567.5 0.00034796
1568.5 0.00034777
1569.5 0.00034757
1570.5 0.00034738
1571.5 0.00034718
1572.5 0.00034698
1573.5 0.00034679
1574.5 0.00034659
1575.5 0.0003464
1576.5 0.0003462
1577.5 0.000346
1578.5 0.0003458
1579.5 0.0003456
1580.5 0.00034541
1581.5 0.00034521
1582.5 0.00034501
1583.5 0.00034481
1584.5 0.00034461
1585.5 0.00034441
1586.5 0.00034421
1587.5 0.00034401
1588.5 0.00034381
1589.5 0.00034361
1590.5 0.00034341
1591.5 0.00034321
1592.5 0.00034301
1593.5 0.0003428
1594.5 0.0003426
1595.5 0.0003424
1596.5 0.0003422
1597.5 0.00034199
1598.5 0.00034179
1599.5 0.00034159
1600.5 0.00034138
1601.5 0.00034118
1602.5 0.00034098
1603.5 0.00034077
1604.5 0.00034057
1605.5 0.00034036
1606.5 0.00034016
1607.5 0.00033995
1608.5 0.00033975
1609.5 0.00033954
1610.5 0.00033934
1611.5 0.00033913
1612.5 0.00033893
1613.5 0.00033872
1614.5 0.00033851
1615.5 0.00033831
1616.5 0.0003381
1617.5 0.00033789
1618.5 0.00033768
1619.5 0.00033748
1620.5 0.00033727
1621.5 0.00033706
1622.5 0.00033685
1623.5 0.00033664
1624.5 0.00033643
1625.5 0.00033623
1626.5 0.00033602
1627.5 0.00033581
1628.5 0.0003356
1629.5 0.00033539
1630.5 0.00033518
1631.5 0.00033497
1632.5 0.00033476
1633.5 0.00033455
1634.5 0.00033434
1635.5 0.00033413
1636.5 0.00033391
1637.5 0.0003337
1638.5 0.00033349
1639.5 0.00033328
1640.5 0.00033307
1641.5 0.00033286
1642.5 0.00033264
1643.5 0.00033243
1644.5 0.00033222
1645.5 0.00033201
1646.5 0.00033179
1647.5 0.00033158
1648.5 0.00033137
1649.5 0.00033116
1650.5 0.00033094
1651.5 0.00033073
1652.5 0.00033051
1653.5 0.0003303
1654.5 0.00033009
1655.5 0.00032987
1656.5 0.00032966
1657.5 0.00032944
1658.5 0.00032923
1659.5 0.00032901
1660.5 0.0003288
1661.5 0.00032858
1662.5 0.00032837
1663.5 0.00032815
1664.5 0.00032794
1665.5 0.00032772
1666.5 0.0003275
1667.5 0.00032729
1668.5 0.00032707
1669.5 0.00032686
1670.5 0.00032664
1671.5 0.00032642
1672.5 0.00032621
1673.5 0.00032599
1674.5 0.00032577
1675.5 0.00032555
1676.5 0.00032534
1677.5 0.00032512
1678.5 0.0003249
1679.5 0.00032468
1680.5 0.00032447
1681.5 0.00032425
1682.5 0.00032403
1683.5 0.00032381
1684.5 0.00032359
1685.5 0.00032338
1686.5 0.00032316
1687.5 0.00032294
1688.5 0.00032272
1689.5 0.0003225
1690.5 0.00032228
1691.5 0.00032206
1692.5 0.00032184
1693.5 0.00032162
1694.5 0.0003214
1695.5 0.00032118
1696.5 0.00032096
1697.5 0.00032074
1698.5 0.00032052
1699.5 0.0003203
1700.5 0.00032008
1701.5 0.00031986
1702.5 0.00031964
1703.5 0.00031942
1704.5 0.0003192
1705.5 0.00031898
1706.5 0.00031876
1707.5 0.00031854
1708.5 0.00031832
1709.5 0.0003181
1710.5 0.00031788
1711.5 0.00031765
1712.5 0.00031743
1713.5 0.00031721
1714.5 0.00031699
1715.5 0.00031677
1716.5 0.00031655
1717.5 0.00031632
1718.5 0.0003161
1719.5 0.00031588
1720.5 0.00031566
1721.5 0.00031544
1722.5 0.00031521
1723.5 0.00031499
1724.5 0.00031477
1725.5 0.00031455
1726.5 0.00031432
1727.5 0.0003141
1728.5 0.00031388
1729.5 0.00031366
1730.5 0.00031343
1731.5 0.00031321
1732.5 0.00031299
1733.5 0.00031276
1734.5 0.00031254
1735.5 0.00031232
1736.5 0.00031209
1737.5 0.00031187
1738.5 0.00031165
1739.5 0.00031142
1740.5 0.0003112
1741.5 0.00031098
1742.5 0.00031075
1743.5 0.00031053
1744.5 0.00031031
1745.5 0.00031008
1746.5 0.00030986
1747.5 0.00030963
1748.5 0.00030941
1749.5 0.00030919
1750.5 0.00030896
1751.5 0.00030874
1752.5 0.00030851
1753.5 0.00030829
1754.5 0.00030807
1755.5 0.00030784
1756.5 0.00030762
1757.5 0.00030739
1758.5 0.00030717
1759.5 0.00030694
1760.5 0.00030672
1761.5 0.00030649
1762.5 0.00030627
1763.5 0.00030605
1764.5 0.00030582
1765.5 0.0003056
1766.5 0.00030537
1767.5 0.00030515
1768.5 0.00030492
1769.5 0.0003047
1770.5 0.00030447
1771.5 0.00030425
1772.5 0.00030402
1773.5 0.0003038
1774.5 0.00030357
1775.5 0.00030335
1776.5 0.00030312
1777.5 0.0003029
1778.5 0.00030267
1779.5 0.00030245
1780.5 0.00030223
1781.5 0.000302
1782.5 0.00030178
1783.5 0.00030155
1784.5 0.00030133
1785.5 0.0003011
1786.5 0.00030088
1787.5 0.00030065
1788.5 0.00030043
1789.5 0.0003002
1790.5 0.00029998
1791.5 0.00029975
1792.5 0.00029953
1793.5 0.0002993
1794.5 0.00029908
1795.5 0.00029885
1796.5 0.00029863
1797.5 0.0002984
1798.5 0.00029818
1799.5 0.00029795
1800.5 0.00029773
1801.5 0.0002975
1802.5 0.00029728
1803.5 0.00029705
1804.5 0.00029683
1805.5 0.0002966
1806.5 0.00029638
1807.5 0.00029615
1808.5 0.00029593
1809.5 0.00029571
1810.5 0.00029548
1811.5 0.00029526
1812.5 0.00029503
1813.5 0.00029481
1814.5 0.00029458
1815.5 0.00029436
1816.5 0.00029413
1817.5 0.00029391
1818.5 0.00029368
1819.5 0.00029346
1820.5 0.00029324
1821.5 0.00029301
1822.5 0.00029279
1823.5 0.00029256
1824.5 0.00029234
1825.5 0.00029211
1826.5 0.00029189
1827.5 0.00029167
1828.5 0.00029144
1829.5 0.00029122
1830.5 0.00029099
1831.5 0.00029077
1832.5 0.00029055
1833.5 0.00029032
1834.5 0.0002901
1835.5 0.00028987
1836.5 0.00028965
1837.5 0.00028943
1838.5 0.0002892
1839.5 0.00028898
1840.5 0.00028876
1841.5 0.00028853
1842.5 0.00028831
1843.5 0.00028809
1844.5 0.00028786
1845.5 0.00028764
1846.5 0.00028742
1847.5 0.00028719
1848.5 0.00028697
1849.5 0.00028675
1850.5 0.00028652
1851.5 0.0002863
1852.5 0.00028608
1853.5 0.00028585
1854.5 0.00028563
1855.5 0.00028541
1856.5 0.00028519
1857.5 0.00028496
1858.5 0.00028474
1859.5 0.00028452
1860.5 0.0002843
1861.5 0.00028407
1862.5 0.00028385
1863.5 0.00028363
1864.5 0.00028341
1865.5 0.00028318
1866.5 0.00028296
1867.5 0.00028274
1868.5 0.00028252
1869.5 0.00028229
1870.5 0.00028207
1871.5 0.00028185
1872.5 0.00028163
1873.5 0.00028141
1874.5 0.00028119
1875.5 0.00028096
1876.5 0.00028074
1877.5 0.00028052
1878.5 0.0002803
1879.5 0.00028008
1880.5 0.00027986
1881.5 0.00027964
1882.5 0.00027942
1883.5 0.00027919
1884.5 0.00027897
1885.5 0.00027875
1886.5 0.00027853
1887.5 0.00027831
1888.5 0.00027809
1889.5 0.00027787
1890.5 0.00027765
1891.5 0.00027743
1892.5 0.00027721
1893.5 0.00027699
1894.5 0.00027677
1895.5 0.00027655
1896.5 0.00027633
1897.5 0.00027611
1898.5 0.00027589
1899.5 0.00027567
1900.5 0.00027545
1901.5 0.00027523
1902.5 0.00027501
1903.5 0.00027479
1904.5 0.00027457
1905.5 0.00027435
1906.5 0.00027413
1907.5 0.00027391
1908.5 0.00027369
1909.5 0.00027347
1910.5 0.00027325
1911.5 0.00027303
1912.5 0.00027282
1913.5 0.0002726
1914.5 0.00027238
1915.5 0.00027216
1916.5 0.00027194
1917.5 0.00027172
1918.5 0.0002715
1919.5 0.00027129
1920.5 0.00027107
1921.5 0.00027085
1922.5 0.00027063
1923.5 0.00027041
1924.5 0.0002702
1925.5 0.00026998
1926.5 0.00026976
1927.5 0.00026954
1928.5 0.00026933
1929.5 0.00026911
1930.5 0.00026889
1931.5 0.00026868
1932.5 0.00026846
1933.5 0.00026824
1934.5 0.00026802
1935.5 0.00026781
1936.5 0.00026759
1937.5 0.00026737
1938.5 0.00026716
1939.5 0.00026694
1940.5 0.00026673
1941.5 0.00026651
1942.5 0.00026629
1943.5 0.00026608
1944.5 0.00026586
1945.5 0.00026565
1946.5 0.00026543
1947.5 0.00026522
1948.5 0.000265
1949.5 0.00026478
1950.5 0.00026457
1951.5 0.00026435
1952.5 0.00026414
1953.5 0.00026392
1954.5 0.00026371
1955.5 0.00026349
1956.5 0.00026328
1957.5 0.00026307
1958.5 0.00026285
1959.5 0.00026264
1960.5 0.00026242
1961.5 0.00026221
1962.5 0.000262
1963.5 0.00026178
1964.5 0.00026157
1965.5 0.00026135
1966.5 0.00026114
1967.5 0.00026093
1968.5 0.00026071
1969.5 0.0002605
1970.5 0.00026029
1971.5 0.00026008
1972.5 0.00025986
1973.5 0.00025965
1974.5 0.00025944
1975.5 0.00025922
1976.5 0.00025901
1977.5 0.0002588
1978.5 0.00025859
1979.5 0.00025838
1980.5 0.00025816
1981.5 0.00025795
1982.5 0.00025774
1983.5 0.00025753
1984.5 0.00025732
1985.5 0.00025711
1986.5 0.0002569
1987.5 0.00025669
1988.5 0.00025647
1989.5 0.00025626
1990.5 0.00025605
1991.5 0.00025584
1992.5 0.00025563
1993.5 0.00025542
1994.5 0.00025521
1995.5 0.000255
1996.5 0.00025479
1997.5 0.00025458
1998.5 0.00025437
1999.5 0.00025416
2000.5 0.00025395


==> anc/CDMSlite_LIP_500_BetaGamma_0.1_Isotropic.txt <==
Energy-deposition(eV) probability-density
99.5 0.0002644
100.5 0.00026421
101.5 0.00026403
102.5 0.00026384
103.5 0.00026366
104.5 0.00026347
105.5 0.00026329
106.5 0.00026311
107.5 0.00026292
108.5 0.00026274
109.5 0.00026256
110.5 0.00026238
111.5 0.0002622
112.5 0.00026202
113.5 0.00026184
114.5 0.00026166
115.5 0.00026148
116.5 0.0002613
117.5 0.00026113
118.5 0.00026095
119.5 0.00026077
120.5 0.0002606
121.5 0.00026042
122.5 0.00026025
123.5 0.00026008
124.5 0.0002599
125.5 0.00025973
126.5 0.00025956
127.5 0.00025939
128.5 0.00025921
129.5 0.00025904
130.5 0.00025887
131.5 0.0002587
132.5 0.00025854
133.5 0.00025837
134.5 0.0002582
135.5 0.00025803
136.5 0.00025787
137.5 0.0002577
138.5 0.00025753
139.5 0.00025737
140.5 0.0002572
141.5 0.00025704
142.5 0.00025688
143.5 0.00025671
144.5 0.00025655
145.5 0.00025639
146.5 0.00025623
147.5 0.00025607
148.5 0.00025591
149.5 0.00025575
150.5 0.00025559
151.5 0.00025543
152.5 0.00025527
153.5 0.00025512
154.5 0.00025496
155.5 0.0002548
156.5 0.00025465
157.5 0.00025449
158.5 0.00025434
159.5 0.00025418
160.5 0.00025403
161.5 0.00025388
162.5 0.00025372
163.5 0.00025357
164.5 0.00025342
165.5 0.00025327
166.5 0.00025312
167.5 0.00025297
168.5 0.00025282
169.5 0.00025267
170.5 0.00025252
171.5 0.00025238
172.5 0.00025223
173.5 0.00025208
174.5 0.00025194
175.5 0.00025179
176.5 0.00025165
177.5 0.0002515
178.5 0.00025136
179.5 0.00025122
180.5 0.00025107
181.5 0.00025093
182.5 0.00025079
183.5 0.00025065
184.5 0.00025051
185.5 0.00025037
186.5 0.00025023
187.5 0.00025009
188.5 0.00024995
189.5 0.00024982
190.5 0.00024968
191.5 0.00024954
192.5 0.00024941
193.5 0.00024927
194.5 0.00024914
195.5 0.000249
196.5 0.00024887
197.5 0.00024874
198.5 0.0002486
199.5 0.00024847
200.5 0.00024834
201.5 0.00024821
202.5 0.00024808
203.5 0.00024795
204.5 0.00024782
205.5 0.00024769
206.5 0.00024756
207.5 0.00024743
208.5 0.00024731
209.5 0.00024718
210.5 0.00024705
211.5 0.00024693
212.5 0.0002468
213.5 0.00024668
214.5 0.00024655
215.5 0.00024643
216.5 0.00024631
217.5 0.00024619
218.5 0.00024606
219.5 0.00024594
220.5 0.00024582
221.5 0.0002457
222.5 0.00024558
223.5 0.00024546
224.5 0.00024534
225.5 0.00024523
226.5 0.00024511
227.5 0.00024499
228.5 0.00024488
229.5 0.00024476
230.5 0.00024465
231.5 0.00024453
232.5 0.00024442
233.5 0.0002443
234.5 0.00024419
235.5 0.00024408
236.5 0.00024397
237.5 0.00024385
238.5 0.00024374
239.5 0.00024363
240.5 0.00024352
241.5 0.00024341
242.5 0.0002433
243.5 0.0002432
244.5 0.00024309
245.5 0.00024298
246.5 0.00024288
247.5 0.00024277
248.5 0.00024266
249.5 0.00024256
250.5 0.00024245
251.5 0.00024235
252.5 0.00024225
253.5 0.00024214
254.5 0.00024204
255.5 0.00024194
256.5 0.00024184
257.5 0.00024174
258.5 0.00024164
259.5 0.00024154
260.5 0.00024144
261.5 0.00024134
262.5 0.00024124
263.5 0.00024115
264.5 0.00024105
265.5 0.00024095
266.5 0.00024086
267.5 0.00024076
268.5 0.00024067
269.5 0.00024057
270.5 0.00024048
271.5 0.00024039
272.5 0.00024029
273.5 0.0002402
274.5 0.00024011
275.5 0.00024002
276.5 0.00023993
277.5 0.00023984
278.5 0.00023975
279.5 0.00023966
280.5 0.00023957
281.5 0.00023949
282.5 0.0002394
283.5 0.00023931
284.5 0.00023923
285.5 0.00023914
286.5 0.00023906
287.5 0.00023897
288.5 0.00023889
289.5 0.0002388
290.5 0.00023872
291.5 0.00023864
292.5 0.00023856
293.5 0.00023848
294.5 0.0002384
295.5 0.00023832
296.5 0.00023824
297.5 0.00023816
298.5 0.00023808
299.5 0.000238
300.5 0.00023792
301.5 0.00023785
302.5 0.00023777
303.5 0.00023769
304.5 0.00023762
305.5 0.00023754
306.5 0.00023747
307.5 0.0002374
308.5 0.00023732
309.5 0.00023725
310.5 0.00023718
311.5 0.00023711
312.5 0.00023704
313.5 0.00023697
314.5 0.0002369
315.5 0.00023683
316.5 0.00023676
317.5 0.00023669
318.5 0.00023662
319.5 0.00023655
320.5 0.00023649
321.5 0.00023642
322.5 0.00023636
323.5 0.00023629
324.5 0.00023623
325.5 0.00023616
326.5 0.0002361
327.5 0.00023604
328.5 0.00023597
329.5 0.00023591
330.5 0.00023585
331.5 0.00023579
332.5 0.00023573
333.5 0.00023567
334.5 0.00023561
335.5 0.00023555
336.5 0.00023549
337.5 0.00023544
338.5 0.00023538
339.5 0.00023532
340.5 0.00023527
341.5 0.00023521
342.5 0.00023516
343.5 0.0002351
344.5 0.00023505
345.5 0.00023499
346.5 0.00023494
347.5 0.00023489
348.5 0.00023484
349.5 0.00023479
350.5 0.00023474
351.5 0.00023469
352.5 0.00023464
353.5 0.00023459
354.5 0.00023454
355.5 0.00023449
356.5 0.00023444
357.5 0.0002344
358.5 0.00023435
359.5 0.0002343
360.5 0.00023426
361.5 0.00023421
362.5 0.00023417
363.5 0.00023413
364.5 0.00023408
365.5 0.00023404
366.5 0.000234
367.5 0.00023396
368.5 0.00023392
369.5 0.00023387
370.5 0.00023383
371.5 0.00023379
372.5 0.00023376
373.5 0.00023372
374.5 0.00023368
375.5 0.00023364
376.5 0.00023361
377.5 0.00023357
378.5 0.00023353
379.5 0.0002335
380.5 0.00023346
381.5 0.00023343
382.5 0.0002334
383.5 0.00023336
384.5 0.00023333
385.5 0.0002333
386.5 0.00023327
387.5 0.00023324
388.5 0.00023321
389.5 0.00023318
390.5 0.00023315
391.5 0.00023312
392.5 0.00023309
393.5 0.00023306
394.5 0.00023303
395.5 0.00023301
396.5 0.00023298
397.5 0.00023296
398.5 0.00023293
399.5 0.00023291
400.5 0.00023288
401.5 0.00023286
402.5 0.00023284
403.5 0.00023281
404.5 0.00023279
405.5 0.00023277
406.5 0.00023275
407.5 0.00023273
408.5 0.00023271
409.5 0.00023269
410.5 0.00023267
411.5 0.00023265
412.5 0.00023263
413.5 0.00023262
414.5 0.0002326
415.5 0.00023258
416.5 0.00023257
417.5 0.00023255
418.5 0.00023254
419.5 0.00023253
420.5 0.00023251
421.5 0.0002325
422.5 0.00023249
423.5 0.00023248
424.5 0.00023246
425.5 0.00023245
426.5 0.00023244
427.5 0.00023243
428.5 0.00023242
429.5 0.00023242
430.5 0.00023241
431.5 0.0002324
432.5 0.00023239
433.5 0.00023239
434.5 0.00023238
435.5 0.00023238
436.5 0.00023237
437.5 0.00023237
438.5 0.00023236
439.5 0.00023236
440.5 0.00023236
441.5 0.00023235
442.5 0.00023235
443.5 0.00023235
444.5 0.00023235
445.5 0.00023235
446.5 0.00023235
447.5 0.00023235
448.5 0.00023235
449.5 0.00023236
450.5 0.00023236
451.5 0.00023236
452.5 0.00023237
453.5 0.00023237
454.5 0.00023237
455.5 0.00023238
456.5 0.00023239
457.5 0.00023239
458.5 0.0002324
459.5 0.00023241
460.5 0.00023242
461.5 0.00023242
462.5 0.00023243
463.5 0.00023244
464.5 0.00023245
465.5 0.00023246
466.5 0.00023247
467.5 0.00023249
468.5 0.0002325
469.5 0.00023251
470.5 0.00023253
471.5 0.00023254
472.5 0.00023255
473.5 0.00023257
474.5 0.00023258
475.5 0.0002326
476.5 0.00023262
477.5 0.00023264
478.5 0.00023265
479.5 0.00023267
480.5 0.00023269
481.5 0.00023271
482.5 0.00023273
483.5 0.00023275
484.5 0.00023277
485.5 0.00023279
486.5 0.00023282
487.5 0.00023284
488.5 0.00023286
489.5 0.00023289
490.5 0.00023291
491.5 0.00023294
492.5 0.00023296
493.5 0.00023299
494.5 0.00023301
495.5 0.00023304
496.5 0.00023307
497.5 0.0002331
498.5 0.00023313
499.5 0.00023316
500.5 0.00023319
501.5 0.00023322
502.5 0.00023325
503.5 0.00023328
504.5 0.00023331
505.5 0.00023335
506.5 0.00023338
507.5 0.00023342
508.5 0.00023345
509.5 0.00023349
510.5 0.00023352
511.5 0.00023356
512.5 0.0002336
513.5 0.00023364
514.5 0.00023368
515.5 0.00023372
516.5 0.00023377
517.5 0.00023381
518.5 0.00023385
519.5 0.0002339
520.5 0.00023394
521.5 0.00023399
522.5 0.00023404
523.5 0.00023408
524.5 0.00023413
525.5 0.00023418
526.5 0.00023423
527.5 0.00023427
528.5 0.00023432
529.5 0.00023437
530.5 0.00023442
531.5 0.00023447
532.5 0.00023453
533.5 0.00023458
534.5 0.00023463
535.5 0.00023468
536.5 0.00023474
537.5 0.00023479
538.5 0.00023485
539.5 0.0002349
540.5 0.00023496
541.5 0.00023501
542.5 0.00023507
543.5 0.00023513
544.5 0.00023518
545.5 0.00023524
546.5 0.0002353
547.5 0.00023536
548.5 0.00023542
549.5 0.00023548
550.5 0.00023554
551.5 0.0002356
552.5 0.00023566
553.5 0.00023572
554.5 0.00023579
555.5 0.00023585
556.5 0.00023591
557.5 0.00023598
558.5 0.00023604
559.5 0.00023611
560.5 0.00023617
561.5 0.00023624
562.5 0.00023631
563.5 0.00023637
564.5 0.00023644
565.5 0.00023651
566.5 0.00023658
567.5 0.00023665
568.5 0.00023672
569.5 0.00023679
570.5 0.00023686
571.5 0.00023693
572.5 0.000237
573.5 0.00023707
574.5 0.00023715
575.5 0.00023722
576.5 0.00023729
577.5 0.00023737
578.5 0.00023744
579.5 0.00023752
580.5 0.00023759
581.5 0.00023767
582.5 0.00023774
583.5 0.00023782
584.5 0.0002379
585.5 0.00023797
586.5 0.00023805
587.5 0.00023813
588.5 0.00023821
589.5 0.00023829
590.5 0.00023837
591.5 0.00023845
592.5 0.00023853
593.5 0.00023861
594.5 0.00023869
595.5 0.00023877
596.5 0.00023886
597.5 0.00023894
598.5 0.00023902
599.5 0.00023911
600.5 0.00023919
601.5 0.00023927
602.5 0.00023936
603.5 0.00023944
604.5 0.00023953
605.5 0.00023962
606.5 0.0002397
607.5 0.00023979
608.5 0.00023988
609.5 0.00023996
610.5 0.00024005
611.5 0.00024014
612.5 0.00024023
613.5 0.00024032
614.5 0.00024041
615.5 0.0002405
616.5 0.00024059
617.5 0.00024068
618.5 0.00024077
619.5 0.00024086
620.5 0.00024096
621.5 0.00024105
622.5 0.00024114
623.5 0.00024123
624.5 0.00024133
625.5 0.00024142
626.5 0.00024152
627.5 0.00024161
628.5 0.00024171
629.5 0.0002418
630.5 0.0002419
631.5 0.00024199
632.5 0.00024209
633.5 0.00024219
634.5 0.00024228
635.5 0.00024238
636.5 0.00024248
637.5 0.00024258
638.5 0.00024268
639.5 0.00024278
640.5 0.00024288
641.5 0.00024298
642.5 0.00024308
643.5 0.00024318
644.5 0.00024328
645.5 0.00024338
646.5 0.00024348
647.5 0.00024358
648.5 0.00024368
649.5 0.00024379
650.5 0.00024389
651.5 0.00024399
652.5 0.0002441
653.5 0.0002442
654.5 0.00024431
655.5 0.00024441
656.5 0.00024452
657.5 0.00024462
658.5 0.00024473
659.5 0.00024483
660.5 0.00024494
661.5 0.00024505
662.5 0.00024515
663.5 0.00024526
664.5 0.00024537
665.5 0.00024548
666.5 0.00024559
667.5 0.00024569
668.5 0.0002458
669.5 0.00024591
670.5 0.00024602
671.5 0.00024613
672.5 0.00024624
673.5 0.00024635
674.5 0.00024646
675.5 0.00024658
676.5 0.00024669
677.5 0.0002468
678.5 0.00024691
679.5 0.00024702
680.5 0.00024714
681.5 0.00024725
682.5 0.00024736
683.5 0.00024748
684.5 0.00024759
685.5 0.0002477
686.5 0.00024782
687.5 0.00024793
688.5 0.00024805
689.5 0.00024816
690.5 0.00024828
691.5 0.0002484
692.5 0.00024851
693.5 0.00024863
694.5 0.00024874
695.5 0.00024886
696.5 0.00024898
697.5 0.0002491
698.5 0.00024921
699.5 0.00024933
700.5 0.00024945
701.5 0.00024957
702.5 0.00024969
703.5 0.0002498
704.5 0.00024992
705.5 0.00025004
706.5 0.00025016
707.5 0.00025028
708.5 0.0002504
709.5 0.00025052
710.5 0.00025064
711.5 0.00025076
712.5 0.00025089
713.5 0.00025101
714.5 0.00025113
715.5 0.00025125
716.5 0.00025137
717.5 0.00025149
718.5 0.00025162
719.5 0.00025174
720.5 0.00025186
721.5 0.00025198
722.5 0.00025211
723.5 0.00025223
724.5 0.00025235
725.5 0.00025248
726.5 0.0002526
727.5 0.00025272
728.5 0.00025285
729.5 0.00025297
730.5 0.0002531
731.5 0.00025322
732.5 0.00025335
733.5 0.00025347
734.5 0.0002536
735.5 0.00025372
736.5 0.00025385
737.5 0.00025397
738.5 0.0002541
739.5 0.00025423
740.5 0.00025435
741.5 0.00025448
742.5 0.00025461
743.5 0.00025473
744.5 0.00025486
745.5 0.00025499
746.5 0.00025511
747.5 0.00025524
748.5 0.00025537
749.5 0.0002555
750.5 0.00025562
751.5 0.00025575
752.5 0.00025588
753.5 0.00025601
754.5 0.00025614
755.5 0.00025626
756.5 0.00025639
757.5 0.00025652
758.5 0.00025665
759.5 0.00025678
760.5 0.00025691
761.5 0.00025704
762.5 0.00025716
763.5 0.00025729
764.5 0.00025742
765.5 0.00025755
766.5 0.00025768
767.5 0.00025781
768.5 0.00025794
769.5 0.00025807
770.5 0.0002582
771.5 0.00025833
772.5 0.00025846
773.5 0.00025859
774.5 0.00025872
775.5 0.00025885
776.5 0.00025898
777.5 0.00025911
778.5 0.00025924
779.5 0.00025937
780.5 0.0002595
781.5 0.00025963
782.5 0.00025976
783.5 0.00025989
784.5 0.00026002
785.5 0.00026016
786.5 0.00026029
787.5 0.00026042
788.5 0.00026055
789.5 0.00026068
790.5 0.00026081
791.5 0.00026094
792.5 0.00026107
793.5 0.0002612
794.5 0.00026133
795.5 0.00026146
796.5 0.00026159
797.5 0.00026172
798.5 0.00026186
799.5 0.00026199
800.5 0.00026212
801.5 0.00026225
802.5 0.00026238
803.5 0.00026251
804.5 0.00026264
805.5 0.00026277
806.5 0.0002629
807.5 0.00026303
808.5 0.00026317
809.5 0.0002633
810.5 0.00026343
811.5 0.00026356
812.5 0.00026369
813.5 0.00026382
814.5 0.00026395
815.5 0.00026408
816.5 0.00026421
817.5 0.00026434
818.5 0.00026447
819.5 0.0002646
820.5 0.00026474
821.5 0.00026487
822.5 0.000265
823.5 0.00026513
824.5 0.00026526
825.5 0.00026539
826.5 0.00026552
827.5 0.00026565
828.5 0.00026578
829.5 0.00026591
830.5 0.00026604
831.5 0.00026617
832.5 0.0002663
833.5 0.00026643
834.5 0.00026656
835.5 0.00026669
836.5 0.00026682
837.5 0.00026695
838.5 0.00026708
839.5 0.00026721
840.5 0.00026734
841.5 0.00026747
842.5 0.0002676
843.5 0.00026773
844.5 0.00026786
845.5 0.00026799
846.5 0.00026812
847.5 0.00026825
848.5 0.00026838
849.5 0.00026851
850.5 0.00026864
851.5 0.00026876
852.5 0.00026889
853.5 0.00026902
854.5 0.00026915
855.5 0.00026928
856.5 0.00026941
857.5 0.00026954
858.5 0.00026967
859.5 0.00026979
860.5 0.00026992
861.5 0.00027005
862.5 0.00027018
863.5 0.00027031
864.5 0.00027044
865.5 0.00027056
866.5 0.00027069
867.5 0.00027082
868.5 0.00027095
869.5 0.00027107
870.5 0.0002712
871.5 0.00027133
872.5 0.00027146
873.5 0.00027158
874.5 0.00027171
875.5 0.00027184
876.5 0.00027196
877.5 0.00027209
878.5 0.00027222
879.5 0.00027234
880.5 0.00027247
881.5 0.00027259
882.5 0.00027272
883.5 0.00027285
884.5 0.00027297
885.5 0.0002731
886.5 0.00027322
887.5 0.00027335
888.5 0.00027347
889.5 0.0002736
890.5 0.00027372
891.5 0.00027385
892.5 0.00027397
893.5 0.00027409
894.5 0.00027422
895.5 0.00027434
896.5 0.00027447
897.5 0.00027459
898.5 0.00027471
899.5 0.00027484
900.5 0.00027496
901.5 0.00027508
902.5 0.0002752
903.5 0.00027533
904.5 0.00027545
905.5 0.00027557
906.5 0.00027569
907.5 0.00027582
908.5 0.00027594
909.5 0.00027606
910.5 0.00027618
911.5 0.0002763
912.5 0.00027642
913.5 0.00027654
914.5 0.00027666
915.5 0.00027678
916.5 0.0002769
917.5 0.00027702
918.5 0.00027714
919.5 0.00027726
920.5 0.00027738
921.5 0.0002775
922.5 0.00027762
923.5 0.00027774
924.5 0.00027785
925.5 0.00027797
926.5 0.00027809
927.5 0.00027821
928.5 0.00027832
929.5 0.00027844
930.5 0.00027856
931.5 0.00027867
932.5 0.00027879
933.5 0.00027891
934.5 0.00027902
935.5 0.00027914
936.5 0.00027925
937.5 0.00027937
938.5 0.00027948
939.5 0.0002796
940.5 0.00027971
941.5 0.00027982
942.5 0.00027994
943.5 0.00028005
944.5 0.00028016
945.5 0.00028028
946.5 0.00028039
947.5 0.0002805
948.5 0.00028061
949.5 0.00028073
950.5 0.00028084
951.5 0.00028095
952.5 0.00028106
953.5 0.00028117
954.5 0.00028128
955.5 0.00028139
956.5 0.0002815
957.5 0.00028161
958.5 0.00028172
959.5 0.00028183
960.5 0.00028194
961.5 0.00028204
962.5 0.00028215
963.5 0.00028226
964.5 0.00028237
965.5 0.00028247
966.5 0.00028258
967.5 0.00028269
968.5 0.00028279
969.5 0.0002829
970.5 0.00028301
971.5 0.00028311
972.5 0.00028322
973.5 0.00028332
974.5 0.00028342
975.5 0.00028353
976.5 0.00028363
977.5 0.00028374
978.5 0.00028384
979.5 0.00028394
980.5 0.00028404
981.5 0.00028415
982.5 0.00028425
983.5 0.00028435
984.5 0.00028445
985.5 0.00028455
986.5 0.00028465
987.5 0.00028475
988.5 0.00028485
989.5 0.00028495
990.5 0.00028505
991.5 0.00028515
992.5 0.00028525
993.5 0.00028535
994.5 0.00028544
995.5 0.00028554
996.5 0.00028564
997.5 0.00028574
998.5 0.00028583
999.5 0.00028593
1000.5 0.00028602
1001.5 0.00028612
1002.5 0.00028622
1003.5 0.00028631
1004.5 0.0002864
1005.5 0.0002865
1006.5 0.00028659
1007.5 0.00028669
1008.5 0.00028678
1009.5 0.00028687
1010.5 0.00028696
1011.5 0.00028706
1012.5 0.00028715
1013.5 0.00028724
1014.5 0.00028733
1015.5 0.00028742
1016.5 0.00028751
1017.5 0.0002876
1018.5 0.00028769
1019.5 0.00028778
1020.5 0.00028787
1021.5 0.00028796
1022.5 0.00028804
1023.5 0.00028813
1024.5 0.00028822
1025.5 0.00028831
1026.5 0.00028839
1027.5 0.00028848
1028.5 0.00028856
1029.5 0.00028865
1030.5 0.00028873
1031.5 0.00028882
1032.5 0.0002889
1033.5 0.00028899
1034.5 0.00028907
1035.5 0.00028915
1036.5 0.00028924
1037.5 0.00028932
1038.5 0.0002894
1039.5 0.00028948
1040.5 0.00028957
1041.5 0.00028965
1042.5 0.00028973
1043.5 0.00028981
1044.5 0.00028989
1045.5 0.00028997
1046.5 0.00029005
1047.5 0.00029012
1048.5 0.0002902
1049.5 0.00029028
1050.5 0.00029036
1051.5 0.00029043
1052.5 0.00029051
1053.5 0.00029059
1054.5 0.00029066
1055.5 0.00029074
1056.5 0.00029081
1057.5 0.00029089
1058.5 0.00029096
1059.5 0.00029104
1060.5 0.00029111
1061.5 0.00029118
1062.5 0.00029126
1063.5 0.00029133
1064.5 0.0002914
1065.5 0.00029147
1066.5 0.00029155
1067.5 0.00029162
1068.5 0.00029169
1069.5 0.00029176
1070.5 0.00029183
1071.5 0.0002919
1072.5 0.00029196
1073.5 0.00029203
1074.5 0.0002921
1075.5 0.00029217
1076.5 0.00029224
1077.5 0.0002923
1078.5 0.00029237
1079.5 0.00029244
1080.5 0.0002925
1081.5 0.00029257
1082.5 0.00029263
1083.5 0.0002927
1084.5 0.00029276
1085.5 0.00029282
1086.5 0.00029289
1087.5 0.00029295
1088.5 0.00029301
1089.5 0.00029307
1090.5 0.00029314
1091.5 0.0002932
1092.5 0.00029326
1093.5 0.00029332
1094.5 0.00029338
1095.5 0.00029344
1096.5 0.0002935
1097.5 0.00029355
1098.5 0.00029361
1099.5 0.00029367
1100.5 0.00029373
1101.5 0.00029379
1102.5 0.00029384
1103.5 0.0002939
1104.5 0.00029395
1105.5 0.00029401
1106.5 0.00029406
1107.5 0.00029412
1108.5 0.00029417
1109.5 0.00029423
1110.5 0.00029428
1111.5 0.00029433
1112.5 0.00029439
1113.5 0.00029444
1114.5 0.00029449
1115.5 0.00029454
1116.5 0.00029459
1117.5 0.00029464
1118.5 0.00029469
1119.5 0.00029474
1120.5 0.00029479
1121.5 0.00029484
1122.5 0.00029489
1123.5 0.00029494
1124.5 0.00029498
1125.5 0.00029503
1126.5 0.00029508
1127.5 0.00029512
1128.5 0.00029517
1129.5 0.00029521
1130.5 0.00029526
1131.5 0.0002953
1132.5 0.00029535
1133.5 0.00029539
1134.5 0.00029544
1135.5 0.00029548
1136.5 0.00029552
1137.5 0.00029556
1138.5 0.0002956
1139.5 0.00029565
1140.5 0.00029569
1141.5 0.00029573
1142.5 0.00029577
1143.5 0.00029581
1144.5 0.00029584
1145.5 0.00029588
1146.5 0.00029592
1147.5 0.00029596
1148.5 0.000296
1149.5 0.00029603
1150.5 0.00029607
1151.5 0.00029611
1152.5 0.00029614
1153.5 0.00029618
1154.5 0.00029621
1155.5 0.00029625
1156.5 0.00029628
1157.5 0.00029631
1158.5 0.00029635
1159.5 0.00029638
1160.5 0.00029641
1161.5 0.00029645
1162.5 0.00029648
1163.5 0.00029651
1164.5 0.00029654
1165.5 0.00029657
1166.5 0.0002966
1167.5 0.00029663
1168.5 0.00029666
1169.5 0.00029669
1170.5 0.00029671
1171.5 0.00029674
1172.5 0.00029677
1173.5 0.0002968
1174.5 0.00029682
1175.5 0.00029685
1176.5 0.00029687
1177.5 0.0002969
1178.5 0.00029692
1179.5 0.00029695
1180.5 0.00029697
1181.5 0.000297
1182.5 0.00029702
1183.5 0.00029704
1184.5 0.00029706
1185.5 0.00029709
1186.5 0.00029711
1187.5 0.00029713
1188.5 0.00029715
1189.5 0.00029717
1190.5 0.00029719
1191.5 0.00029721
1192.5 0.00029723
1193.5 0.00029725
1194.5 0.00029726
1195.5 0.00029728
1196.5 0.0002973
1197.5 0.00029732
1198.5 0.00029733
1199.5 0.00029735
1200.5 0.00029736
1201.5 0.00029738
1202.5 0.00029739
1203.5 0.00029741
1204.5 0.00029742
1205.5 0.00029744
1206.5 0.00029745
1207.5 0.00029746
1208.5 0.00029747
1209.5 0.00029749
1210.5 0.0002975
1211.5 0.00029751
1212.5 0.00029752
1213.5 0.00029753
1214.5 0.00029754
1215.5 0.00029755
1216.5 0.00029756
1217.5 0.00029757
1218.5 0.00029757
1219.5 0.00029758
1220.5 0.00029759
1221.5 0.0002976
1222.5 0.0002976
1223.5 0.00029761
1224.5 0.00029761
1225.5 0.00029762
1226.5 0.00029762
1227.5 0.00029763
1228.5 0.00029763
1229.5 0.00029764
1230.5 0.00029764
1231.5 0.00029764
1232.5 0.00029764
1233.5 0.00029765
1234.5 0.00029765
1235.5 0.00029765
1236.5 0.00029765
1237.5 0.00029765
1238.5 0.00029765
1239.5 0.00029765
1240.5 0.00029765
1241.5 0.00029765
1242.5 0.00029765
1243.5 0.00029764
1244.5 0.00029764
1245.5 0.00029764
1246.5 0.00029763
1247.5 0.00029763
1248.5 0.00029763
1249.5 0.00029762
1250.5 0.00029762
1251.5 0.00029761
1252.5 0.00029761
1253.5 0.0002976
1254.5 0.00029759
1255.5 0.00029759
1256.5 0.00029758
1257.5 0.00029757
1258.5 0.00029756
1259.5 0.00029756
1260.5 0.00029755
1261.5 0.00029754
1262.5 0.00029753
1263.5 0.00029752
1264.5 0.00029751
1265.5 0.0002975
1266.5 0.00029748
1267.5 0.00029747
1268.5 0.00029746
1269.5 0.00029745
1270.5 0.00029744
1271.5 0.00029742
1272.5 0.00029741
1273.5 0.00029739
1274.5 0.00029738
1275.5 0.00029736
1276.5 0.00029735
1277.5 0.00029733
1278.5 0.00029732
1279.5 0.0002973
1280.5 0.00029728
1281.5 0.00029727
1282.5 0.00029725
1283.5 0.00029723
1284.5 0.00029721
1285.5 0.00029719
1286.5 0.00029718
1287.5 0.00029716
1288.5 0.00029714
1289.5 0.00029712
1290.5 0.0002971
1291.5 0.00029707
1292.5 0.00029705
1293.5 0.00029703
1294.5 0.00029701
1295.5 0.00029699
1296.5 0.00029696
1297.5 0.00029694
1298.5 0.00029692
1299.5 0.00029689
1300.5 0.00029687
1301.5 0.00029684
1302.5 0.00029682
1303.5 0.00029679
1304.5 0.00029677
1305.5 0.00029674
1306.5 0.00029671
1307.5 0.00029669
1308.5 0.00029666
1309.5 0.00029663
1310.5 0.0002966
1311.5 0.00029657
1312.5 0.00029655
1313.5 0.00029652
1314.5 0.00029649
1315.5 0.00029646
1316.5 0.00029643
1317.5 0.00029639
1318.5 0.00029636
1319.5 0.00029633
1320.5 0.0002963
1321.5 0.00029627
1322.5 0.00029624
1323.5 0.0002962
1324.5 0.00029617
1325.5 0.00029614
1326.5 0.0002961
1327.5 0.00029607
1328.5 0.00029603
1329.5 0.000296
1330.5 0.00029596
1331.5 0.00029593
1332.5 0.00029589
1333.5 0.00029585
1334.5 0.00029582
1335.5 0.00029578
1336.5 0.00029574
1337.5 0.0002957
1338.5 0.00029566
1339.5 0.00029563
1340.5 0.00029559
1341.5 0.00029555
1342.5 0.00029551
1343.5 0.00029547
1344.5 0.00029543
1345.5 0.00029539
1346.5 0.00029534
1347.5 0.0002953
1348.5 0.00029526
1349.5 0.00029522
1350.5 0.00029518
1351.5 0.00029513
1352.5 0.00029509
1353.5 0.00029505
1354.5 0.000295
1355.5 0.00029496
1356.5 0.00029491
1357.5 0.00029487
1358.5 0.00029482
1359.5 0.00029478
1360.5 0.00029473
1361.5 0.00029469
1362.5 0.00029464
1363.5 0.00029459
1364.5 0.00029454
1365.5 0.0002945
1366.5 0.00029445
1367.5 0.0002944
1368.5 0.00029435
1369.5 0.0002943
1370.5 0.00029425
1371.5 0.0002942
1372.5 0.00029415
1373.5 0.0002941
1374.5 0.00029405
1375.5 0.000294
1376.5 0.00029395
1377.5 0.0002939
1378.5 0.00029385
1379.5 0.00029379
1380.5 0.00029374
1381.5 0.00029369
1382.5 0.00029364
1383.5 0.00029358
1384.5 0.00029353
1385.5 0.00029347
1386.5 0.00029342
1387.5 0.00029336
1388.5 0.00029331
1389.5 0.00029325
1390.5 0.0002932
1391.5 0.00029314
1392.5 0.00029308
1393.5 0.00029303
1394.5 0.00029297
1395.5 0.00029291
1396.5 0.00029286
1397.5 0.0002928
1398.5 0.00029274
1399.5 0.00029268
1400.5 0.00029262
1401.5 0.00029256
1402.5 0.0002925
1403.5 0.00029244
1404.5 0.00029238
1405.5 0.00029232
1406.5 0.00029226
1407.5 0.0002922
1408.5 0.00029214
1409.5 0.00029208
1410.5 0.00029201
1411.5 0.00029195
1412.5 0.00029189
1413.5 0.00029183
1414.5 0.00029176
1415.5 0.0002917
1416.5 0.00029164
1417.5 0.00029157
1418.5 0.00029151
1419.5 0.00029144
1420.5 0.00029138
1421.5 0.00029131
1422.5 0.00029125
1423.5 0.00029118
1424.5 0.00029111
1425.5 0.00029105
1426.5 0.00029098
1427.5 0.00029091
1428.5 0.00029085
1429.5 0.00029078
1430.5 0.00029071
1431.5 0.00029064
1432.5 0.00029057
1433.5 0.0002905
1434.5 0.00029043
1435.5 0.00029036
1436.5 0.00029029
1437.5 0.00029022
1438.5 0.00029015
1439.5 0.00029008
1440.5 0.00029001
1441.5 0.00028994
1442.5 0.00028987
1443.5 0.0002898
1444.5 0.00028973
1445.5 0.00028965
1446.5 0.00028958
1447.5 0.00028951
1448.5 0.00028943
1449.5 0.00028936
1450.5 0.00028929
1451.5 0.00028921
1452.5 0.00028914
1453.5 0.00028906
1454.5 0.00028899
1455.5 0.00028891
1456.5 0.00028884
1457.5 0.00028876
1458.5 0.00028869
1459.5 0.00028861
1460.5 0.00028853
1461.5 0.00028846
1462.5 0.00028838
1463.5 0.0002883
1464.5 0.00028822
1465.5 0.00028815
1466.5 0.00028807
1467.5 0.00028799
1468.5 0.00028791
1469.5 0.00028783
1470.5 0.00028775
1471.5 0.00028767
1472.5 0.00028759
1473.5 0.00028751
1474.5 0.00028743
1475.5 0.00028735
1476.5 0.00028727
1477.5 0.00028719
1478.5 0.00028711
1479.5 0.00028703
1480.5 0.00028695
1481.5 0.00028686
1482.5 0.00028678
1483.5 0.0002867
1484.5 0.00028662
1485.5 0.00028653
1486.5 0.00028645
1487.5 0.00028637
1488.5 0.00028628
1489.5 0.0002862
1490.5 0.00028611
1491.5 0.00028603
1492.5 0.00028594
1493.5 0.00028586
1494.5 0.00028577
1495.5 0.00028569
1496.5 0.0002856
1497.5 0.00028552
1498.5 0.00028543
1499.5 0.00028534
1500.5 0.00028526
1501.5 0.00028517
1502.5 0.00028508
1503.5 0.00028499
1504.5 0.00028491
1505.5 0.00028482
1506.5 0.00028473
1507.5 0.00028464
1508.5 0.00028455
1509.5 0.00028446
1510.5 0.00028438
1511.5 0.00028429
1512.5 0.0002842
1513.5 0.00028411
1514.5 0.00028402
1515.5 0.00028393
1516.5 0.00028384
1517.5 0.00028374
1518.5 0.00028365
1519.5 0.00028356
1520.5 0.00028347
1521.5 0.00028338
1522.5 0.00028329
1523.5 0.0002832
1524.5 0.0002831
1525.5 0.00028301
1526.5 0.00028292
1527.5 0.00028282
1528.5 0.00028273
1529.5 0.00028264
1530.5 0.00028254
1531.5 0.00028245
1532.5 0.00028236
1533.5 0.00028226
1534.5 0.00028217
1535.5 0.00028207
1536.5 0.00028198
1537.5 0.00028188
1538.5 0.00028179
1539.5 0.00028169
1540.5 0.0002816
1541.5 0.0002815
1542.5 0.0002814
1543.5 0.00028131
1544.5 0.00028121
1545.5 0.00028111
1546.5 0.00028102
1547.5 0.00028092
1548.5 0.00028082
1549.5 0.00028072
1550.5 0.00028063
1551.5 0.00028053
1552.5 0.00028043
1553.5 0.00028033
1554.5 0.00028023
1555.5 0.00028013
1556.5 0.00028004
1557.5 0.00027994
1558.5 0.00027984
1559.5 0.00027974
1560.5 0.00027964
1561.5 0.00027954
1562.5 0.00027944
1563.5 0.00027934
1564.5 0.00027924
1565.5 0.00027914
1566.5 0.00027904
1567.5 0.00027893
1568.5 0.00027883
1569.5 0.00027873
1570.5 0.00027863
1571.5 0.00027853
1572.5 0.00027843
1573.5 0.00027832
1574.5 0.00027822
1575.5 0.00027812
1576.5 0.00027802
1577.5 0.00027791
1578.5 0.00027781
1579.5 0.00027771
1580.5 0.0002776
1581.5 0.0002775
1582.5 0.00027739
1583.5 0.00027729
1584.5 0.00027719
1585.5 0.00027708
1586.5 0.00027698
1587.5 0.00027687
1588.5 0.00027677
1589.5 0.00027666
1590.5 0.00027656
1591.5 0.00027645
1592.5 0.00027635
1593.5 0.00027624
1594.5 0.00027613
1595.5 0.00027603
1596.5 0.00027592
1597.5 0.00027582
1598.5 0.00027571
1599.5 0.0002756
1600.5 0.00027549
1601.5 0.00027539
1602.5 0.00027528
1603.5 0.00027517
1604.5 0.00027507
1605.5 0.00027496
1606.5 0.00027485
1607.5 0.00027474
1608.5 0.00027463
1609.5 0.00027452
1610.5 0.00027442
1611.5 0.00027431
1612.5 0.0002742
1613.5 0.00027409
1614.5 0.00027398
1615.5 0.00027387
1616.5 0.00027376
1617.5 0.00027365
1618.5 0.00027354
1619.5 0.00027343
1620.5 0.00027332
1621.5 0.00027321
1622.5 0.0002731
1623.5 0.00027299
1624.5 0.00027288
1625.5 0.00027277
1626.5 0.00027266
1627.5 0.00027255
1628.5 0.00027244
1629.5 0.00027232
1630.5 0.00027221
1631.5 0.0002721
1632.5 0.00027199
1633.5 0.00027188
1634.5 0.00027176
1635.5 0.00027165
1636.5 0.00027154
1637.5 0.00027143
1638.5 0.00027131
1639.5 0.0002712
1640.5 0.00027109
1641.5 0.00027098
1642.5 0.00027086
1643.5 0.00027075
1644.5 0.00027064
1645.5 0.00027052
1646.5 0.00027041
1647.5 0.0002703
1648.5 0.00027018
1649.5 0.00027007
1650.5 0.00026995
1651.5 0.00026984
1652.5 0.00026972
1653.5 0.00026961
1654.5 0.0002695
1655.5 0.00026938
1656.5 0.00026927
1657.5 0.00026915
1658.5 0.00026904
1659.5 0.00026892
1660.5 0.00026881
1661.5 0.00026869
1662.5 0.00026857
1663.5 0.00026846
1664.5 0.00026834
1665.5 0.00026823
1666.5 0.00026811
1667.5 0.00026799
1668.5 0.00026788
1669.5 0.00026776
1670.5 0.00026765
1671.5 0.00026753
1672.5 0.00026741
1673.5 0.0002673
1674.5 0.00026718
1675.5 0.00026706
1676.5 0.00026694
1677.5 0.00026683
1678.5 0.00026671
1679.5 0.00026659
1680.5 0.00026648
1681.5 0.00026636
1682.5 0.00026624
1683.5 0.00026612
1684.5 0.000266
1685.5 0.00026589
1686.5 0.00026577
1687.5 0.00026565
1688.5 0.00026553
1689.5 0.00026541
1690.5 0.0002653
1691.5 0.00026518
1692.5 0.00026506
1693.5 0.00026494
1694.5 0.00026482
1695.5 0.0002647
1696.5 0.00026458
1697.5 0.00026446
1698.5 0.00026434
1699.5 0.00026422
1700.5 0.00026411
1701.5 0.00026399
1702.5 0.00026387
1703.5 0.00026375
1704.5 0.00026363
1705.5 0.00026351
1706.5 0.00026339
1707.5 0.00026327
1708.5 0.00026315
1709.5 0.00026303
1710.5 0.00026291
1711.5 0.00026279
1712.5 0.00026267
1713.5 0.00026255
1714.5 0.00026242
1715.5 0.0002623
1716.5 0.00026218
1717.5 0.00026206
1718.5 0.00026194
1719.5 0.00026182
1720.5 0.0002617
1721.5 0.00026158
1722.5 0.00026146
1723.5 0.00026134
1724.5 0.00026121
1725.5 0.00026109
1726.5 0.00026097
1727.5 0.00026085
1728.5 0.00026073
1729.5 0.00026061
1730.5 0.00026049
1731.5 0.00026036
1732.5 0.00026024
1733.5 0.00026012
1734.5 0.00026
1735.5 0.00025987
1736.5 0.00025975
1737.5 0.00025963
1738.5 0.00025951
1739.5 0.00025939
1740.5 0.00025926
1741.5 0.00025914
1742.5 0.00025902
1743.5 0.00025889
1744.5 0.00025877
1745.5 0.00025865
1746.5 0.00025853
1747.5 0.0002584
1748.5 0.00025828
1749.5 0.00025816
1750.5 0.00025803
1751.5 0.00025791
1752.5 0.00025779
1753.5 0.00025766
1754.5 0.00025754
1755.5 0.00025742
1756.5 0.00025729
1757.5 0.00025717
1758.5 0.00025705
1759.5 0.00025692
1760.5 0.0002568
1761.5 0.00025667
1762.5 0.00025655
1763.5 0.00025643
1764.5 0.0002563
1765.5 0.00025618
1766.5 0.00025605
1767.5 0.00025593
1768.5 0.00025581
1769.5 0.00025568
1770.5 0.00025556
1771.5 0.00025543
1772.5 0.00025531
1773.5 0.00025518
1774.5 0.00025506
1775.5 0.00025493
1776.5 0.00025481
1777.5 0.00025469
1778.5 0.00025456
1779.5 0.00025444
1780.5 0.00025431
1781.5 0.00025419
1782.5 0.00025406
1783.5 0.00025394
1784.5 0.00025381
1785.5 0.00025369
1786.5 0.00025356
1787.5 0.00025344
1788.5 0.00025331
1789.5 0.00025319
1790.5 0.00025306
1791.5 0.00025293
1792.5 0.00025281
1793.5 0.00025268
1794.5 0.00025256
1795.5 0.00025243
1796.5 0.00025231
1797.5 0.00025218
1798.5 0.00025206
1799.5 0.00025193
1800.5 0.0002518
1801.5 0.00025168
1802.5 0.00025155
1803.5 0.00025143
1804.5 0.0002513
1805.5 0.00025118
1806.5 0.00025105
1807.5 0.00025092
1808.5 0.0002508
1809.5 0.00025067
1810.5 0.00025055
1811.5 0.00025042
1812.5 0.00025029
1813.5 0.00025017
1814.5 0.00025004
1815.5 0.00024991
1816.5 0.00024979
1817.5 0.00024966
1818.5 0.00024954
1819.5 0.00024941
1820.5 0.00024928
1821.5 0.00024916
1822.5 0.00024903
1823.5 0.0002489
1824.5 0.00024878
1825.5 0.00024865
1826.5 0.00024852
1827.5 0.0002484
1828.5 0.00024827
1829.5 0.00024814
1830.5 0.00024802
1831.5 0.00024789
1832.5 0.00024776
1833.5 0.00024764
1834.5 0.00024751
1835.5 0.00024738
1836.5 0.00024726
1837.5 0.00024713
1838.5 0.000247
1839.5 0.00024688
1840.5 0.00024675
1841.5 0.00024662
1842.5 0.0002465
1843.5 0.00024637
1844.5 0.00024624
1845.5 0.00024612
1846.5 0.00024599
1847.5 0.00024586
1848.5 0.00024573
1849.5 0.00024561
1850.5 0.00024548
1851.5 0.00024535
1852.5 0.00024523
1853.5 0.0002451
1854.5 0.00024497
1855.5 0.00024485
1856.5 0.00024472
1857.5 0.00024459
1858.5 0.00024446
1859.5 0.00024434
1860.5 0.00024421
1861.5 0.00024408
1862.5 0.00024396
1863.5 0.00024383
1864.5 0.0002437
1865.5 0.00024358
1866.5 0.00024345
1867.5 0.00024332
1868.5 0.00024319
1869.5 0.00024307
1870.5 0.00024294
1871.5 0.00024281
1872.5 0.00024269
1873.5 0.00024256
1874.5 0.00024243
1875.5 0.00024231
1876.5 0.00024218
1877.5 0.00024205
1878.5 0.00024192
1879.5 0.0002418
1880.5 0.00024167
1881.5 0.00024154
1882.5 0.00024142
1883.5 0.00024129
1884.5 0.00024116
1885.5 0.00024103
1886.5 0.00024091
1887.5 0.00024078
1888.5 0.00024065
1889.5 0.00024053
1890.5 0.0002404
1891.5 0.00024027
1892.5 0.00024015
1893.5 0.00024002
1894.5 0.00023989
1895.5 0.00023976
1896.5 0.00023964
1897.5 0.00023951
1898.5 0.00023938
1899.5 0.00023926
1900.5 0.00023913
1901.5 0.000239
1902.5 0.00023888
1903.5 0.00023875
1904.5 0.00023862
1905.5 0.0002385
1906.5 0.00023837
1907.5 0.00023824
1908.5 0.00023811
1909.5 0.00023799
1910.5 0.00023786
1911.5 0.00023773
1912.5 0.00023761
1913.5 0.00023748
1914.5 0.00023735
1915.5 0.00023723
1916.5 0.0002371
1917.5 0.00023697
1918.5 0.00023685
1919.5 0.00023672
1920.5 0.00023659
1921.5 0.00023647
1922.5 0.00023634
1923.5 0.00023621
1924.5 0.00023609
1925.5 0.00023596
1926.5 0.00023583
1927.5 0.00023571
1928.5 0.00023558
1929.5 0.00023545
1930.5 0.00023533
1931.5 0.0002352
1932.5 0.00023508
1933.5 0.00023495
1934.5 0.00023482
1935.5 0.0002347
1936.5 0.00023457
1937.5 0.00023444
1938.5 0.00023432
1939.5 0.00023419
1940.5 0.00023406
1941.5 0.00023394
1942.5 0.00023381
1943.5 0.00023369
1944.5 0.00023356
1945.5 0.00023343
1946.5 0.00023331
1947.5 0.00023318
1948.5 0.00023306
1949.5 0.00023293
1950.5 0.0002328
1951.5 0.00023268
1952.5 0.00023255
1953.5 0.00023243
1954.5 0.0002323
1955.5 0.00023217
1956.5 0.00023205
1957.5 0.00023192
1958.5 0.0002318
1959.5 0.00023167
1960.5 0.00023154
1961.5 0.00023142
1962.5 0.00023129
1963.5 0.00023117
1964.5 0.00023104
1965.5 0.00023092
1966.5 0.00023079
1967.5 0.00023066
1968.5 0.00023054
1969.5 0.00023041
1970.5 0.00023029
1971.5 0.00023016
1972.5 0.00023004
1973.5 0.00022991
1974.5 0.00022979
1975.5 0.00022966
1976.5 0.00022953
1977.5 0.00022941
1978.5 0.00022928
1979.5 0.00022916
1980.5 0.00022903
1981.5 0.00022891
1982.5 0.00022878
1983.5 0.00022866
1984.5 0.00022853
1985.5 0.00022841
1986.5 0.00022828
1987.5 0.00022816
1988.5 0.00022803
1989.5 0.00022791
1990.5 0.00022778
1991.5 0.00022766
1992.5 0.00022753
1993.5 0.00022741
1994.5 0.00022728
1995.5 0.00022716
1996.5 0.00022703
1997.5 0.00022691
1998.5 0.00022679
1999.5 0.00022666
2000.5 0.00022654


==> anc/CDMSlite_LIP_500_BetaGamma_3.1_CosineSquare.txt <==
Energy-deposition(eV) probability-density
99.5 0.0009544
100.5 0.0009451
101.5 0.00093587
102.5 0.0009267
103.5 0.0009176
104.5 0.00090856
105.5 0.00089959
106.5 0.00089069
107.5 0.00088185
108.5 0.00087308
109.5 0.00086438
110.5 0.00085574
111.5 0.00084717
112.5 0.00083867
113.5 0.00083023
114.5 0.00082186
115.5 0.00081355
116.5 0.00080531
117.5 0.00079714
118.5 0.00078903
119.5 0.00078099
120.5 0.00077302
121.5 0.00076511
122.5 0.00075727
123.5 0.00074949
124.5 0.00074179
125.5 0.00073414
126.5 0.00072657
127.5 0.00071905
128.5 0.00071159
129.5 0.0007042
130.5 0.00069688
131.5 0.00068963
132.5 0.00068245
133.5 0.00067534
134.5 0.0006683
135.5 0.00066133
136.5 0.00065442
137.5 0.00064759
138.5 0.00064082
139.5 0.00063412
140.5 0.00062749
141.5 0.00062093
142.5 0.00061445
143.5 0.00060804
144.5 0.0006017
145.5 0.00059542
146.5 0.00058921
147.5 0.00058306
148.5 0.00057697
149.5 0.00057094
150.5 0.00056497
151.5 0.00055907
152.5 0.00055323
153.5 0.00054747
154.5 0.00054177
155.5 0.00053613
156.5 0.00053055
157.5 0.00052503
158.5 0.00051956
159.5 0.00051415
160.5 0.0005088
161.5 0.0005035
162.5 0.00049825
163.5 0.00049306
164.5 0.00048793
165.5 0.00048286
166.5 0.00047786
167.5 0.00047294
168.5 0.00046808
169.5 0.00046329
170.5 0.00045856
171.5 0.00045388
172.5 0.00044925
173.5 0.00044467
174.5 0.00044015
175.5 0.00043568
176.5 0.00043126
177.5 0.0004269
178.5 0.00042258
179.5 0.00041831
180.5 0.0004141
181.5 0.00040992
182.5 0.0004058
183.5 0.00040172
184.5 0.00039769
185.5 0.0003937
186.5 0.00038975
187.5 0.00038584
188.5 0.00038197
189.5 0.00037813
190.5 0.00037434
191.5 0.00037059
192.5 0.00036688
193.5 0.00036321
194.5 0.00035958
195.5 0.00035599
196.5 0.00035245
197.5 0.00034896
198.5 0.00034551
199.5 0.00034211
200.5 0.00033876
201.5 0.00033545
202.5 0.00033217
203.5 0.00032894
204.5 0.00032575
205.5 0.00032259
206.5 0.00031947
207.5 0.00031638
208.5 0.00031332
209.5 0.00031031
210.5 0.00030732
211.5 0.00030438
212.5 0.00030146
213.5 0.00029858
214.5 0.00029573
215.5 0.00029291
216.5 0.00029012
217.5 0.00028737
218.5 0.00028465
219.5 0.00028197
220.5 0.00027933
221.5 0.00027671
222.5 0.00027414
223.5 0.00027159
224.5 0.00026908
225.5 0.00026659
226.5 0.00026412
227.5 0.00026169
228.5 0.00025927
229.5 0.00025689
230.5 0.00025453
231.5 0.00025221
232.5 0.0002499
233.5 0.00024763
234.5 0.00024538
235.5 0.00024316
236.5 0.00024097
237.5 0.00023879
238.5 0.00023664
239.5 0.00023451
240.5 0.0002324
241.5 0.00023031
242.5 0.00022825
243.5 0.00022621
244.5 0.00022419
245.5 0.00022219
246.5 0.00022022
247.5 0.00021827
248.5 0.00021634
249.5 0.00021443
250.5 0.00021254
251.5 0.00021068
252.5 0.00020883
253.5 0.000207
254.5 0.00020519
255.5 0.00020339
256.5 0.00020162
257.5 0.00019987
258.5 0.00019814
259.5 0.00019643
260.5 0.00019474
261.5 0.00019306
262.5 0.00019141
263.5 0.00018977
264.5 0.00018815
265.5 0.00018655
266.5 0.00018497
267.5 0.0001834
268.5 0.00018185
269.5 0.00018032
270.5 0.0001788
271.5 0.00017729
272.5 0.0001758
273.5 0.00017434
274.5 0.00017289
275.5 0.00017145
276.5 0.00017004
277.5 0.00016864
278.5 0.00016726
279.5 0.00016589
280.5 0.00016454
281.5 0.0001632
282.5 0.00016187
283.5 0.00016056
284.5 0.00015927
285.5 0.00015798
286.5 0.0001567
287.5 0.00015544
288.5 0.00015419
289.5 0.00015296
290.5 0.00015174
291.5 0.00015052
292.5 0.00014933
293.5 0.00014814
294.5 0.00014698
295.5 0.00014582
296.5 0.00014468
297.5 0.00014356
298.5 0.00014244
299.5 0.00014134
300.5 0.00014024
301.5 0.00013915
302.5 0.00013807
303.5 0.00013699
304.5 0.00013591
305.5 0.00013484
306.5 0.00013377
307.5 0.00013271
308.5 0.00013165
309.5 0.0001306
310.5 0.00012956
311.5 0.00012852
312.5 0.0001275
313.5 0.00012648
314.5 0.00012547
315.5 0.00012446
316.5 0.00012346
317.5 0.00012247
318.5 0.00012149
319.5 0.00012051
320.5 0.00011954
321.5 0.00011858
322.5 0.00011762
323.5 0.00011667
324.5 0.00011573
325.5 0.00011479
326.5 0.00011386
327.5 0.00011294
328.5 0.00011203
329.5 0.00011112
330.5 0.00011021
331.5 0.00010932
332.5 0.00010843
333.5 0.00010754
334.5 0.00010666
335.5 0.00010579
336.5 0.00010492
337.5 0.00010406
338.5 0.00010321
339.5 0.00010236
340.5 0.00010152
341.5 0.00010069
342.5 9.9858e-05
343.5 9.9036e-05
344.5 9.822e-05
345.5 9.7411e-05
346.5 9.6609e-05
347.5 9.5813e-05
348.5 9.5024e-05
349.5 9.4242e-05
350.5 9.3467e-05
351.5 9.2698e-05
352.5 9.1936e-05
353.5 9.118e-05
354.5 9.0431e-05
355.5 8.9688e-05
356.5 8.8952e-05
357.5 8.8221e-05
358.5 8.7497e-05
359.5 8.678e-05
360.5 8.607e-05
361.5 8.5369e-05
362.5 8.4678e-05
363.5 8.3995e-05
364.5 8.3322e-05
365.5 8.2658e-05
366.5 8.2003e-05
367.5 8.1356e-05
368.5 8.0718e-05
369.5 8.0088e-05
370.5 7.9465e-05
371.5 7.8851e-05
372.5 7.8244e-05
373.5 7.7646e-05
374.5 7.7055e-05
375.5 7.6473e-05
376.5 7.5899e-05
377.5 7.5332e-05
378.5 7.4774e-05
379.5 7.4224e-05
380.5 7.3682e-05
381.5 7.3147e-05
382.5 7.2621e-05
383.5 7.2103e-05
384.5 7.1594e-05
385.5 7.1093e-05
386.5 7.0601e-05
387.5 7.0116e-05
388.5 6.9639e-05
389.5 6.9168e-05
390.5 6.8705e-05
391.5 6.8248e-05
392.5 6.7797e-05
393.5 6.7352e-05
394.5 6.6913e-05
395.5 6.6478e-05
396.5 6.6048e-05
397.5 6.5623e-05
398.5 6.5203e-05
399.5 6.4788e-05
400.5 6.4377e-05
401.5 6.3971e-05
402.5 6.357e-05
403.5 6.3174e-05
404.5 6.2784e-05
405.5 6.2398e-05
406.5 6.2018e-05
407.5 6.1642e-05
408.5 6.1271e-05
409.5 6.0905e-05
410.5 6.0542e-05
411.5 6.0184e-05
412.5 5.983e-05
413.5 5.948e-05
414.5 5.9134e-05
415.5 5.8791e-05
416.5 5.8453e-05
417.5 5.8118e-05
418.5 5.7787e-05
419.5 5.746e-05
420.5 5.7135e-05
421.5 5.6813e-05
422.5 5.6493e-05
423.5 5.6175e-05
424.5 5.5859e-05
425.5 5.5546e-05
426.5 5.5236e-05
427.5 5.4928e-05
428.5 5.4623e-05
429.5 5.4321e-05
430.5 5.4021e-05
431.5 5.3724e-05
432.5 5.3429e-05
433.5 5.3137e-05
434.5 5.2847e-05
435.5 5.2561e-05
436.5 5.2277e-05
437.5 5.1995e-05
438.5 5.1717e-05
439.5 5.1441e-05
440.5 5.1169e-05
441.5 5.0899e-05
442.5 5.0632e-05
443.5 5.0368e-05
444.5 5.0106e-05
445.5 4.9848e-05
446.5 4.9593e-05
447.5 4.934e-05
448.5 4.909e-05
449.5 4.8843e-05
450.5 4.8598e-05
451.5 4.8356e-05
452.5 4.8115e-05
453.5 4.7876e-05
454.5 4.7639e-05
455.5 4.7404e-05
456.5 4.7172e-05
457.5 4.6941e-05
458.5 4.6713e-05
459.5 4.6487e-05
460.5 4.6262e-05
461.5 4.604e-05
462.5 4.5819e-05
463.5 4.56e-05
464.5 4.5384e-05
465.5 4.5169e-05
466.5 4.4957e-05
467.5 4.4746e-05
468.5 4.4538e-05
469.5 4.4331e-05
470.5 4.4126e-05
471.5 4.3923e-05
472.5 4.3721e-05
473.5 4.3522e-05
474.5 4.3324e-05
475.5 4.3127e-05
476.5 4.2932e-05
477.5 4.2737e-05
478.5 4.2544e-05
479.5 4.2351e-05
480.5 4.2159e-05
481.5 4.1967e-05
482.5 4.1775e-05
483.5 4.1584e-05
484.5 4.1394e-05
485.5 4.1204e-05
486.5 4.1015e-05
487.5 4.0826e-05
488.5 4.0639e-05
489.5 4.0452e-05
490.5 4.0266e-05
491.5 4.0081e-05
492.5 3.9897e-05
493.5 3.9714e-05
494.5 3.9532e-05
495.5 3.935e-05
496.5 3.917e-05
497.5 3.899e-05
498.5 3.8811e-05
499.5 3.8633e-05
500.5 3.8456e-05
501.5 3.8279e-05
502.5 3.8104e-05
503.5 3.7929e-05
504.5 3.7755e-05
505.5 3.7582e-05
506.5 3.741e-05
507.5 3.7239e-05
508.5 3.7069e-05
509.5 3.69e-05
510.5 3.6733e-05
511.5 3.6567e-05
512.5 3.6403e-05
513.5 3.6239e-05
514.5 3.6077e-05
515.5 3.5917e-05
516.5 3.5757e-05
517.5 3.5599e-05
518.5 3.5442e-05
519.5 3.5286e-05
520.5 3.5131e-05
521.5 3.4978e-05
522.5 3.4826e-05
523.5 3.4675e-05
524.5 3.4525e-05
525.5 3.4377e-05
526.5 3.4229e-05
527.5 3.4082e-05
528.5 3.3937e-05
529.5 3.3793e-05
530.5 3.365e-05
531.5 3.3508e-05
532.5 3.3367e-05
533.5 3.3227e-05
534.5 3.3089e-05
535.5 3.2952e-05
536.5 3.2815e-05
537.5 3.268e-05
538.5 3.2546e-05
539.5 3.2413e-05
540.5 3.2281e-05
541.5 3.215e-05
542.5 3.202e-05
543.5 3.189e-05
544.5 3.1761e-05
545.5 3.1633e-05
546.5 3.1506e-05
547.5 3.1379e-05
548.5 3.1253e-05
549.5 3.1128e-05
550.5 3.1004e-05
551.5 3.0881e-05
552.5 3.0758e-05
553.5 3.0636e-05
554.5 3.0514e-05
555.5 3.0393e-05
556.5 3.0272e-05
557.5 3.0152e-05
558.5 3.0033e-05
559.5 2.9914e-05
560.5 2.9796e-05
561.5 2.9678e-05
562.5 2.9562e-05
563.5 2.9445e-05
564.5 2.933e-05
565.5 2.9215e-05
566.5 2.9101e-05
567.5 2.8987e-05
568.5 2.8875e-05
569.5 2.8763e-05
570.5 2.8651e-05
571.5 2.8541e-05
572.5 2.8431e-05
573.5 2.8322e-05
574.5 2.8214e-05
575.5 2.8106e-05
576.5 2.7999e-05
577.5 2.7892e-05
578.5 2.7786e-05
579.5 2.7681e-05
580.5 2.7576e-05
581.5 2.7472e-05
582.5 2.7368e-05
583.5 2.7265e-05
584.5 2.7163e-05
585.5 2.7061e-05
586.5 2.696e-05
587.5 2.6859e-05
588.5 2.6759e-05
589.5 2.666e-05
590.5 2.6561e-05
591.5 2.6463e-05
592.5 2.6365e-05
593.5 2.6266e-05
594.5 2.6168e-05
595.5 2.607e-05
596.5 2.5972e-05
597.5 2.5874e-05
598.5 2.5776e-05
599.5 2.5678e-05
600.5 2.558e-05
601.5 2.5481e-05
602.5 2.5382e-05
603.5 2.5283e-05
604.5 2.5183e-05
605.5 2.5082e-05
606.5 2.4981e-05
607.5 2.4879e-05
608.5 2.4777e-05
609.5 2.4675e-05
610.5 2.4572e-05
611.5 2.4469e-05
612.5 2.4365e-05
613.5 2.426e-05
614.5 2.4155e-05
615.5 2.405e-05
616.5 2.3943e-05
617.5 2.3836e-05
618.5 2.3729e-05
619.5 2.362e-05
620.5 2.3511e-05
621.5 2.3402e-05
622.5 2.3291e-05
623.5 2.318e-05
624.5 2.3068e-05
625.5 2.2956e-05
626.5 2.2842e-05
627.5 2.2728e-05
628.5 2.2613e-05
629.5 2.2496e-05
630.5 2.2379e-05
631.5 2.2261e-05
632.5 2.2141e-05
633.5 2.202e-05
634.5 2.1899e-05
635.5 2.1776e-05
636.5 2.1653e-05
637.5 2.1529e-05
638.5 2.1404e-05
639.5 2.1278e-05
640.5 2.1151e-05
641.5 2.1024e-05
642.5 2.0896e-05
643.5 2.0768e-05
644.5 2.0639e-05
645.5 2.051e-05
646.5 2.038e-05
647.5 2.025e-05
648.5 2.0119e-05
649.5 1.9988e-05
650.5 1.9856e-05
651.5 1.9724e-05
652.5 1.9592e-05
653.5 1.9459e-05
654.5 1.9325e-05
655.5 1.9192e-05
656.5 1.9059e-05
657.5 1.8927e-05
658.5 1.8796e-05
659.5 1.8665e-05
660.5 1.8535e-05
661.5 1.8406e-05
662.5 1.8278e-05
663.5 1.8151e-05
664.5 1.8025e-05
665.5 1.7901e-05
666.5 1.7778e-05
667.5 1.7657e-05
668.5 1.7537e-05
669.5 1.7419e-05
670.5 1.7303e-05
671.5 1.7188e-05
672.5 1.7076e-05
673.5 1.6965e-05
674.5 1.6855e-05
675.5 1.6747e-05
676.5 1.6641e-05
677.5 1.6537e-05
678.5 1.6434e-05
679.5 1.6333e-05
680.5 1.6234e-05
681.5 1.6136e-05
682.5 1.6041e-05
683.5 1.5947e-05
684.5 1.5855e-05
685.5 1.5765e-05
686.5 1.5676e-05
687.5 1.5589e-05
688.5 1.5504e-05
689.5 1.542e-05
690.5 1.5338e-05
691.5 1.5257e-05
692.5 1.5178e-05
693.5 1.51e-05
694.5 1.5023e-05
695.5 1.4948e-05
696.5 1.4873e-05
697.5 1.48e-05
698.5 1.4727e-05
699.5 1.4655e-05
700.5 1.4585e-05
701.5 1.4515e-05
702.5 1.4446e-05
703.5 1.4378e-05
704.5 1.4311e-05
705.5 1.4246e-05
706.5 1.4181e-05
707.5 1.4117e-05
708.5 1.4054e-05
709.5 1.3992e-05
710.5 1.3931e-05
711.5 1.3871e-05
712.5 1.3811e-05
713.5 1.3752e-05
714.5 1.3694e-05
715.5 1.3637e-05
716.5 1.3581e-05
717.5 1.3525e-05
718.5 1.347e-05
719.5 1.3416e-05
720.5 1.3362e-05
721.5 1.3309e-05
722.5 1.3257e-05
723.5 1.3205e-05
724.5 1.3154e-05
725.5 1.3103e-05
726.5 1.3053e-05
727.5 1.3004e-05
728.5 1.2954e-05
729.5 1.2906e-05
730.5 1.2857e-05
731.5 1.2809e-05
732.5 1.2762e-05
733.5 1.2714e-05
734.5 1.2667e-05
735.5 1.2621e-05
736.5 1.2574e-05
737.5 1.2528e-05
738.5 1.2483e-05
739.5 1.2437e-05
740.5 1.2392e-05
741.5 1.2347e-05
742.5 1.2302e-05
743.5 1.2258e-05
744.5 1.2214e-05
745.5 1.217e-05
746.5 1.2126e-05
747.5 1.2082e-05
748.5 1.2039e-05
749.5 1.1995e-05
750.5 1.1952e-05
751.5 1.1909e-05
752.5 1.1867e-05
753.5 1.1824e-05
754.5 1.1782e-05
755.5 1.1739e-05
756.5 1.1698e-05
757.5 1.1656e-05
758.5 1.1614e-05
759.5 1.1573e-05
760.5 1.1532e-05
761.5 1.1491e-05
762.5 1.145e-05
763.5 1.1409e-05
764.5 1.1369e-05
765.5 1.1328e-05
766.5 1.1288e-05
767.5 1.1249e-05
768.5 1.1209e-05
769.5 1.117e-05
770.5 1.1131e-05
771.5 1.1092e-05
772.5 1.1054e-05
773.5 1.1016e-05
774.5 1.0978e-05
775.5 1.0941e-05
776.5 1.0904e-05
777.5 1.0868e-05
778.5 1.0832e-05
779.5 1.0796e-05
780.5 1.0761e-05
781.5 1.0726e-05
782.5 1.0692e-05
783.5 1.0658e-05
784.5 1.0624e-05
785.5 1.0591e-05
786.5 1.0559e-05
787.5 1.0527e-05
788.5 1.0495e-05
789.5 1.0463e-05
790.5 1.0432e-05
791.5 1.0402e-05
792.5 1.0371e-05
793.5 1.0341e-05
794.5 1.0311e-05
795.5 1.0281e-05
796.5 1.0251e-05
797.5 1.0222e-05
798.5 1.0192e-05
799.5 1.0163e-05
800.5 1.0134e-05
801.5 1.0105e-05
802.5 1.0076e-05
803.5 1.0047e-05
804.5 1.0018e-05
805.5 9.9899e-06
806.5 9.9614e-06
807.5 9.933e-06
808.5 9.9046e-06
809.5 9.8762e-06
810.5 9.8478e-06
811.5 9.8195e-06
812.5 9.791e-06
813.5 9.7626e-06
814.5 9.734e-06
815.5 9.7055e-06
816.5 9.677e-06
817.5 9.6485e-06
818.5 9.6201e-06
819.5 9.5918e-06
820.5 9.5635e-06
821.5 9.5352e-06
822.5 9.507e-06
823.5 9.4787e-06
824.5 9.4504e-06
825.5 9.4221e-06
826.5 9.3937e-06
827.5 9.3653e-06
828.5 9.337e-06
829.5 9.3086e-06
830.5 9.2802e-06
831.5 9.2519e-06
832.5 9.2237e-06
833.5 9.1956e-06
834.5 9.1676e-06
835.5 9.1396e-06
836.5 9.1118e-06
837.5 9.0842e-06
838.5 9.0566e-06
839.5 9.0292e-06
840.5 9.002e-06
841.5 8.9749e-06
842.5 8.948e-06
843.5 8.9212e-06
844.5 8.8946e-06
845.5 8.8682e-06
846.5 8.842e-06
847.5 8.8161e-06
848.5 8.7903e-06
849.5 8.7648e-06
850.5 8.7396e-06
851.5 8.7147e-06
852.5 8.6901e-06
853.5 8.6657e-06
854.5 8.6417e-06
855.5 8.6179e-06
856.5 8.5945e-06
857.5 8.5713e-06
858.5 8.5484e-06
859.5 8.5257e-06
860.5 8.5032e-06
861.5 8.4809e-06
862.5 8.4588e-06
863.5 8.4367e-06
864.5 8.4147e-06
865.5 8.3928e-06
866.5 8.371e-06
867.5 8.3492e-06
868.5 8.3274e-06
869.5 8.3057e-06
870.5 8.2839e-06
871.5 8.2621e-06
872.5 8.2403e-06
873.5 8.2185e-06
874.5 8.1968e-06
875.5 8.1751e-06
876.5 8.1535e-06
877.5 8.1319e-06
878.5 8.1105e-06
879.5 8.0892e-06
880.5 8.0681e-06
881.5 8.0471e-06
882.5 8.0264e-06
883.5 8.0058e-06
884.5 7.9854e-06
885.5 7.9651e-06
886.5 7.945e-06
887.5 7.9251e-06
888.5 7.9053e-06
889.5 7.8855e-06
890.5 7.8659e-06
891.5 7.8464e-06
892.5 7.8269e-06
893.5 7.8075e-06
894.5 7.7882e-06
895.5 7.7689e-06
896.5 7.7497e-06
897.5 7.7305e-06
898.5 7.7114e-06
899.5 7.6923e-06
900.5 7.6732e-06
901.5 7.6542e-06
902.5 7.6352e-06
903.5 7.6162e-06
904.5 7.5973e-06
905.5 7.5784e-06
906.5 7.5595e-06
907.5 7.5408e-06
908.5 7.5221e-06
909.5 7.5036e-06
910.5 7.4852e-06
911.5 7.4669e-06
912.5 7.4487e-06
913.5 7.4307e-06
914.5 7.4129e-06
915.5 7.3952e-06
916.5 7.3776e-06
917.5 7.3601e-06
918.5 7.3427e-06
919.5 7.3254e-06
920.5 7.3083e-06
921.5 7.2912e-06
922.5 7.2742e-06
923.5 7.2573e-06
924.5 7.2405e-06
925.5 7.2237e-06
926.5 7.207e-06
927.5 7.1903e-06
928.5 7.1737e-06
929.5 7.1571e-06
930.5 7.1406e-06
931.5 7.1241e-06
932.5 7.1077e-06
933.5 7.0913e-06
934.5 7.075e-06
935.5 7.0587e-06
936.5 7.0425e-06
937.5 7.0264e-06
938.5 7.0103e-06
939.5 6.9943e-06
940.5 6.9783e-06
941.5 6.9624e-06
942.5 6.9464e-06
943.5 6.9305e-06
944.5 6.9146e-06
945.5 6.8987e-06
946.5 6.8826e-06
947.5 6.8665e-06
948.5 6.8503e-06
949.5 6.834e-06
950.5 6.8176e-06
951.5 6.8012e-06
952.5 6.7847e-06
953.5 6.7681e-06
954.5 6.7514e-06
955.5 6.7347e-06
956.5 6.7179e-06
957.5 6.7011e-06
958.5 6.6842e-06
959.5 6.6674e-06
960.5 6.6504e-06
961.5 6.6335e-06
962.5 6.6165e-06
963.5 6.5994e-06
964.5 6.5823e-06
965.5 6.5652e-06
966.5 6.5481e-06
967.5 6.531e-06
968.5 6.514e-06
969.5 6.497e-06
970.5 6.4801e-06
971.5 6.4633e-06
972.5 6.4467e-06
973.5 6.4303e-06
974.5 6.4142e-06
975.5 6.3983e-06
976.5 6.3828e-06
977.5 6.3675e-06
978.5 6.3526e-06
979.5 6.338e-06
980.5 6.3237e-06
981.5 6.3098e-06
982.5 6.2962e-06
983.5 6.2828e-06
984.5 6.2698e-06
985.5 6.257e-06
986.5 6.2445e-06
987.5 6.2322e-06
988.5 6.2201e-06
989.5 6.2083e-06
990.5 6.1966e-06
991.5 6.185e-06
992.5 6.1735e-06
993.5 6.162e-06
994.5 6.1506e-06
995.5 6.1393e-06
996.5 6.1279e-06
997.5 6.1165e-06
998.5 6.1051e-06
999.5 6.0936e-06
1000.5 6.0821e-06
1001.5 6.0705e-06
1002.5 6.0587e-06
1003.5 6.0469e-06
1004.5 6.0349e-06
1005.5 6.0228e-06
1006.5 6.0106e-06
1007.5 5.9983e-06
1008.5 5.9858e-06
1009.5 5.9733e-06
1010.5 5.9607e-06
1011.5 5.948e-06
1012.5 5.9353e-06
1013.5 5.9226e-06
1014.5 5.9099e-06
1015.5 5.8972e-06
1016.5 5.8846e-06
1017.5 5.8719e-06
1018.5 5.8594e-06
1019.5 5.8468e-06
1020.5 5.8342e-06
1021.5 5.8217e-06
1022.5 5.8091e-06
1023.5 5.7964e-06
1024.5 5.7838e-06
1025.5 5.7711e-06
1026.5 5.7584e-06
1027.5 5.7457e-06
1028.5 5.7331e-06
1029.5 5.7204e-06
1030.5 5.7077e-06
1031.5 5.6951e-06
1032.5 5.6825e-06
1033.5 5.6699e-06
1034.5 5.6574e-06
1035.5 5.6451e-06
1036.5 5.6329e-06
1037.5 5.6207e-06
1038.5 5.6088e-06
1039.5 5.5969e-06
1040.5 5.5852e-06
1041.5 5.5736e-06
1042.5 5.5622e-06
1043.5 5.5508e-06
1044.5 5.5395e-06
1045.5 5.5283e-06
1046.5 5.517e-06
1047.5 5.5058e-06
1048.5 5.4946e-06
1049.5 5.4834e-06
1050.5 5.4722e-06
1051.5 5.461e-06
1052.5 5.4499e-06
1053.5 5.4387e-06
1054.5 5.4275e-06
1055.5 5.4164e-06
1056.5 5.4054e-06
1057.5 5.3943e-06
1058.5 5.3834e-06
1059.5 5.3725e-06
1060.5 5.3617e-06
1061.5 5.351e-06
1062.5 5.3405e-06
1063.5 5.33e-06
1064.5 5.3197e-06
1065.5 5.3095e-06
1066.5 5.2993e-06
1067.5 5.2893e-06
1068.5 5.2793e-06
1069.5 5.2693e-06
1070.5 5.2595e-06
1071.5 5.2496e-06
1072.5 5.2397e-06
1073.5 5.2297e-06
1074.5 5.2197e-06
1075.5 5.2097e-06
1076.5 5.1996e-06
1077.5 5.1894e-06
1078.5 5.1793e-06
1079.5 5.1692e-06
1080.5 5.1591e-06
1081.5 5.149e-06
1082.5 5.1389e-06
1083.5 5.1289e-06
1084.5 5.1189e-06
1085.5 5.1089e-06
1086.5 5.0989e-06
1087.5 5.0889e-06
1088.5 5.079e-06
1089.5 5.0691e-06
1090.5 5.0593e-06
1091.5 5.0495e-06
1092.5 5.0398e-06
1093.5 5.0302e-06
1094.5 5.0206e-06
1095.5 5.0111e-06
1096.5 5.0017e-06
1097.5 4.9923e-06
1098.5 4.9829e-06
1099.5 4.9735e-06
1100.5 4.9642e-06
1101.5 4.9549e-06
1102.5 4.9455e-06
1103.5 4.9362e-06
1104.5 4.9269e-06
1105.5 4.9176e-06
1106.5 4.9084e-06
1107.5 4.8992e-06
1108.5 4.8901e-06
1109.5 4.8811e-06
1110.5 4.8722e-06
1111.5 4.8633e-06
1112.5 4.8545e-06
1113.5 4.8457e-06
1114.5 4.8369e-06
1115.5 4.8281e-06
1116.5 4.8194e-06
1117.5 4.8107e-06
1118.5 4.8021e-06
1119.5 4.7935e-06
1120.5 4.7849e-06
1121.5 4.7763e-06
1122.5 4.7677e-06
1123.5 4.7592e-06
1124.5 4.7506e-06
1125.5 4.742e-06
1126.5 4.7334e-06
1127.5 4.7248e-06
1128.5 4.7162e-06
1129.5 4.7076e-06
1130.5 4.699e-06
1131.5 4.6904e-06
1132.5 4.6819e-06
1133.5 4.6733e-06
1134.5 4.6648e-06
1135.5 4.6563e-06
1136.5 4.6478e-06
1137.5 4.6394e-06
1138.5 4.631e-06
1139.5 4.6228e-06
1140.5 4.6147e-06
1141.5 4.6067e-06
1142.5 4.5989e-06
1143.5 4.5913e-06
1144.5 4.5838e-06
1145.5 4.5766e-06
1146.5 4.5695e-06
1147.5 4.5627e-06
1148.5 4.5561e-06
1149.5 4.5496e-06
1150.5 4.5434e-06
1151.5 4.5374e-06
1152.5 4.5315e-06
1153.5 4.5258e-06
1154.5 4.5203e-06
1155.5 4.5149e-06
1156.5 4.5097e-06
1157.5 4.5047e-06
1158.5 4.4998e-06
1159.5 4.4951e-06
1160.5 4.4907e-06
1161.5 4.4865e-06
1162.5 4.4826e-06
1163.5 4.4791e-06
1164.5 4.4759e-06
1165.5 4.4732e-06
1166.5 4.4708e-06
1167.5 4.4688e-06
1168.5 4.4673e-06
1169.5 4.4662e-06
1170.5 4.4656e-06
1171.5 4.4655e-06
1172.5 4.466e-06
1173.5 4.4669e-06
1174.5 4.4684e-06
1175.5 4.4703e-06
1176.5 4.4728e-06
1177.5 4.4758e-06
1178.5 4.4793e-06
1179.5 4.4834e-06
1180.5 4.4881e-06
1181.5 4.4932e-06
1182.5 4.499e-06
1183.5 4.5052e-06
1184.5 4.512e-06
1185.5 4.5193e-06
1186.5 4.5272e-06
1187.5 4.5356e-06
1188.5 4.5447e-06
1189.5 4.5543e-06
1190.5 4.5645e-06
1191.5 4.5753e-06
1192.5 4.5867e-06
1193.5 4.5986e-06
1194.5 4.611e-06
1195.5 4.6239e-06
1196.5 4.6374e-06
1197.5 4.6513e-06
1198.5 4.6658e-06
1199.5 4.6807e-06
1200.5 4.6961e-06
1201.5 4.7119e-06
1202.5 4.7282e-06
1203.5 4.745e-06
1204.5 4.7621e-06
1205.5 4.7797e-06
1206.5 4.7976e-06
1207.5 4.8159e-06
1208.5 4.8346e-06
1209.5 4.8536e-06
1210.5 4.873e-06
1211.5 4.8928e-06
1212.5 4.9129e-06
1213.5 4.9333e-06
1214.5 4.9542e-06
1215.5 4.9753e-06
1216.5 4.9967e-06
1217.5 5.0185e-06
1218.5 5.0405e-06
1219.5 5.0628e-06
1220.5 5.0853e-06
1221.5 5.1081e-06
1222.5 5.1312e-06
1223.5 5.1546e-06
1224.5 5.1782e-06
1225.5 5.2021e-06
1226.5 5.2262e-06
1227.5 5.2506e-06
1228.5 5.2751e-06
1229.5 5.2999e-06
1230.5 5.3249e-06
1231.5 5.3501e-06
1232.5 5.3755e-06
1233.5 5.4012e-06
1234.5 5.4272e-06
1235.5 5.4533e-06
1236.5 5.4796e-06
1237.5 5.5061e-06
1238.5 5.5327e-06
1239.5 5.5594e-06
1240.5 5.5862e-06
1241.5 5.613e-06
1242.5 5.6399e-06
1243.5 5.6667e-06
1244.5 5.6934e-06
1245.5 5.7199e-06
1246.5 5.7462e-06
1247.5 5.7722e-06
1248.5 5.7979e-06
1249.5 5.8231e-06
1250.5 5.8479e-06
1251.5 5.8722e-06
1252.5 5.896e-06
1253.5 5.9192e-06
1254.5 5.9418e-06
1255.5 5.9639e-06
1256.5 5.9853e-06
1257.5 6.0062e-06
1258.5 6.0266e-06
1259.5 6.0463e-06
1260.5 6.0655e-06
1261.5 6.0841e-06
1262.5 6.1021e-06
1263.5 6.1194e-06
1264.5 6.1362e-06
1265.5 6.1523e-06
1266.5 6.1678e-06
1267.5 6.1827e-06
1268.5 6.197e-06
1269.5 6.2108e-06
1270.5 6.2239e-06
1271.5 6.2366e-06
1272.5 6.2488e-06
1273.5 6.2604e-06
1274.5 6.2716e-06
1275.5 6.2823e-06
1276.5 6.2926e-06
1277.5 6.3025e-06
1278.5 6.3119e-06
1279.5 6.321e-06
1280.5 6.3296e-06
1281.5 6.3379e-06
1282.5 6.3459e-06
1283.5 6.3535e-06
1284.5 6.3607e-06
1285.5 6.3676e-06
1286.5 6.3741e-06
1287.5 6.3803e-06
1288.5 6.3861e-06
1289.5 6.3916e-06
1290.5 6.3967e-06
1291.5 6.4015e-06
1292.5 6.4059e-06
1293.5 6.4101e-06
1294.5 6.414e-06
1295.5 6.4177e-06
1296.5 6.4211e-06
1297.5 6.4243e-06
1298.5 6.4272e-06
1299.5 6.4299e-06
1300.5 6.4322e-06
1301.5 6.4342e-06
1302.5 6.4359e-06
1303.5 6.437e-06
1304.5 6.4377e-06
1305.5 6.4379e-06
1306.5 6.4376e-06
1307.5 6.4366e-06
1308.5 6.4351e-06
1309.5 6.4331e-06
1310.5 6.4304e-06
1311.5 6.4272e-06
1312.5 6.4234e-06
1313.5 6.4191e-06
1314.5 6.4142e-06
1315.5 6.4088e-06
1316.5 6.4028e-06
1317.5 6.3964e-06
1318.5 6.3895e-06
1319.5 6.3821e-06
1320.5 6.3744e-06
1321.5 6.3664e-06
1322.5 6.358e-06
1323.5 6.3495e-06
1324.5 6.3407e-06
1325.5 6.3318e-06
1326.5 6.3229e-06
1327.5 6.3139e-06
1328.5 6.3049e-06
1329.5 6.2959e-06
1330.5 6.287e-06
1331.5 6.2782e-06
1332.5 6.2694e-06
1333.5 6.2608e-06
1334.5 6.2522e-06
1335.5 6.2436e-06
1336.5 6.2352e-06
1337.5 6.2268e-06
1338.5 6.2185e-06
1339.5 6.2102e-06
1340.5 6.202e-06
1341.5 6.1937e-06
1342.5 6.1855e-06
1343.5 6.1772e-06
1344.5 6.1689e-06
1345.5 6.1606e-06
1346.5 6.1523e-06
1347.5 6.1439e-06
1348.5 6.1356e-06
1349.5 6.1273e-06
1350.5 6.119e-06
1351.5 6.1108e-06
1352.5 6.1025e-06
1353.5 6.0943e-06
1354.5 6.0861e-06
1355.5 6.0779e-06
1356.5 6.0697e-06
1357.5 6.0615e-06
1358.5 6.0533e-06
1359.5 6.0451e-06
1360.5 6.0369e-06
1361.5 6.0287e-06
1362.5 6.0205e-06
1363.5 6.0124e-06
1364.5 6.0042e-06
1365.5 5.9961e-06
1366.5 5.988e-06
1367.5 5.9799e-06
1368.5 5.9718e-06
1369.5 5.9637e-06
1370.5 5.9556e-06
1371.5 5.9474e-06
1372.5 5.9393e-06
1373.5 5.9311e-06
1374.5 5.9231e-06
1375.5 5.9151e-06
1376.5 5.9073e-06
1377.5 5.8997e-06
1378.5 5.8922e-06
1379.5 5.885e-06
1380.5 5.8779e-06
1381.5 5.8711e-06
1382.5 5.8645e-06
1383.5 5.858e-06
1384.5 5.8518e-06
1385.5 5.8457e-06
1386.5 5.8397e-06
1387.5 5.8339e-06
1388.5 5.8282e-06
1389.5 5.8225e-06
1390.5 5.8169e-06
1391.5 5.8114e-06
1392.5 5.8059e-06
1393.5 5.8005e-06
1394.5 5.7951e-06
1395.5 5.7898e-06
1396.5 5.7844e-06
1397.5 5.7791e-06
1398.5 5.7737e-06
1399.5 5.7682e-06
1400.5 5.7628e-06
1401.5 5.7573e-06
1402.5 5.7518e-06
1403.5 5.7462e-06
1404.5 5.7406e-06
1405.5 5.7349e-06
1406.5 5.7292e-06
1407.5 5.7234e-06
1408.5 5.7176e-06
1409.5 5.7117e-06
1410.5 5.7059e-06
1411.5 5.7e-06
1412.5 5.6941e-06
1413.5 5.6882e-06
1414.5 5.6823e-06
1415.5 5.6764e-06
1416.5 5.6705e-06
1417.5 5.6645e-06
1418.5 5.6584e-06
1419.5 5.6523e-06
1420.5 5.646e-06
1421.5 5.6397e-06
1422.5 5.6333e-06
1423.5 5.6267e-06
1424.5 5.6201e-06
1425.5 5.6135e-06
1426.5 5.6067e-06
1427.5 5.5999e-06
1428.5 5.593e-06
1429.5 5.5861e-06
1430.5 5.5793e-06
1431.5 5.5725e-06
1432.5 5.5657e-06
1433.5 5.5589e-06
1434.5 5.5523e-06
1435.5 5.5457e-06
1436.5 5.5392e-06
1437.5 5.5328e-06
1438.5 5.5265e-06
1439.5 5.5203e-06
1440.5 5.5143e-06
1441.5 5.5084e-06
1442.5 5.5026e-06
1443.5 5.4969e-06
1444.5 5.4914e-06
1445.5 5.486e-06
1446.5 5.4807e-06
1447.5 5.4755e-06
1448.5 5.4703e-06
1449.5 5.4651e-06
1450.5 5.4599e-06
1451.5 5.4547e-06
1452.5 5.4495e-06
1453.5 5.4443e-06
1454.5 5.4391e-06
1455.5 5.434e-06
1456.5 5.4288e-06
1457.5 5.4237e-06
1458.5 5.4185e-06
1459.5 5.4135e-06
1460.5 5.4084e-06
1461.5 5.4034e-06
1462.5 5.3984e-06
1463.5 5.3935e-06
1464.5 5.3885e-06
1465.5 5.3836e-06
1466.5 5.3786e-06
1467.5 5.3737e-06
1468.5 5.3688e-06
1469.5 5.3638e-06
1470.5 5.3589e-06
1471.5 5.354e-06
1472.5 5.349e-06
1473.5 5.3441e-06
1474.5 5.3391e-06
1475.5 5.334e-06
1476.5 5.3288e-06
1477.5 5.3236e-06
1478.5 5.3183e-06
1479.5 5.3128e-06
1480.5 5.3072e-06
1481.5 5.3016e-06
1482.5 5.2957e-06
1483.5 5.2898e-06
1484.5 5.2837e-06
1485.5 5.2776e-06
1486.5 5.2713e-06
1487.5 5.265e-06
1488.5 5.2586e-06
1489.5 5.2522e-06
1490.5 5.2458e-06
1491.5 5.2395e-06
1492.5 5.2331e-06
1493.5 5.2266e-06
1494.5 5.2202e-06
1495.5 5.2137e-06
1496.5 5.2072e-06
1497.5 5.2007e-06
1498.5 5.1942e-06
1499.5 5.1877e-06
1500.5 5.1812e-06
1501.5 5.1747e-06
1502.5 5.1681e-06
1503.5 5.1616e-06
1504.5 5.155e-06
1505.5 5.1484e-06
1506.5 5.1417e-06
1507.5 5.1349e-06
1508.5 5.1281e-06
1509.5 5.1213e-06
1510.5 5.1144e-06
1511.5 5.1075e-06
1512.5 5.1005e-06
1513.5 5.0936e-06
1514.5 5.0868e-06
1515.5 5.08e-06
1516.5 5.0733e-06
1517.5 5.0667e-06
1518.5 5.0602e-06
1519.5 5.0539e-06
1520.5 5.0477e-06
1521.5 5.0416e-06
1522.5 5.0358e-06
1523.5 5.03e-06
1524.5 5.0244e-06
1525.5 5.0189e-06
1526.5 5.0134e-06
1527.5 5.0081e-06
1528.5 5.0027e-06
1529.5 4.9973e-06
1530.5 4.992e-06
1531.5 4.9865e-06
1532.5 4.981e-06
1533.5 4.9755e-06
1534.5 4.9698e-06
1535.5 4.964e-06
1536.5 4.9582e-06
1537.5 4.9523e-06
1538.5 4.9463e-06
1539.5 4.9402e-06
1540.5 4.9341e-06
1541.5 4.9277e-06
1542.5 4.9213e-06
1543.5 4.9146e-06
1544.5 4.9078e-06
1545.5 4.9008e-06
1546.5 4.8937e-06
1547.5 4.8864e-06
1548.5 4.879e-06
1549.5 4.8716e-06
1550.5 4.864e-06
1551.5 4.8565e-06
1552.5 4.8488e-06
1553.5 4.8411e-06
1554.5 4.8334e-06
1555.5 4.8255e-06
1556.5 4.8177e-06
1557.5 4.8097e-06
1558.5 4.8017e-06
1559.5 4.7935e-06
1560.5 4.7853e-06
1561.5 4.7771e-06
1562.5 4.7688e-06
1563.5 4.7605e-06
1564.5 4.7522e-06
1565.5 4.7439e-06
1566.5 4.7356e-06
1567.5 4.7275e-06
1568.5 4.7194e-06
1569.5 4.7114e-06
1570.5 4.7036e-06
1571.5 4.6959e-06
1572.5 4.6884e-06
1573.5 4.681e-06
1574.5 4.6737e-06
1575.5 4.6666e-06
1576.5 4.6596e-06
1577.5 4.6527e-06
1578.5 4.6459e-06
1579.5 4.6391e-06
1580.5 4.6323e-06
1581.5 4.6256e-06
1582.5 4.6188e-06
1583.5 4.6119e-06
1584.5 4.6049e-06
1585.5 4.5979e-06
1586.5 4.5906e-06
1587.5 4.5832e-06
1588.5 4.5755e-06
1589.5 4.5677e-06
1590.5 4.5597e-06
1591.5 4.5515e-06
1592.5 4.543e-06
1593.5 4.5344e-06
1594.5 4.5257e-06
1595.5 4.5168e-06
1596.5 4.5078e-06
1597.5 4.4987e-06
1598.5 4.4895e-06
1599.5 4.4802e-06
1600.5 4.471e-06
1601.5 4.4617e-06
1602.5 4.4524e-06
1603.5 4.4431e-06
1604.5 4.4339e-06
1605.5 4.4248e-06
1606.5 4.4157e-06
1607.5 4.4067e-06
1608.5 4.3977e-06
1609.5 4.3888e-06
1610.5 4.3798e-06
1611.5 4.3709e-06
1612.5 4.362e-06
1613.5 4.3531e-06
1614.5 4.3442e-06
1615.5 4.3354e-06
1616.5 4.3265e-06
1617.5 4.3177e-06
1618.5 4.3089e-06
1619.5 4.3001e-06
1620.5 4.2913e-06
1621.5 4.2826e-06
1622.5 4.274e-06
1623.5 4.2653e-06
1624.5 4.2566e-06
1625.5 4.2479e-06
1626.5 4.2392e-06
1627.5 4.2303e-06
1628.5 4.2215e-06
1629.5 4.2125e-06
1630.5 4.2036e-06
1631.5 4.1947e-06
1632.5 4.1858e-06
1633.5 4.1769e-06
1634.5 4.1681e-06
1635.5 4.1593e-06
1636.5 4.1505e-06
1637.5 4.1417e-06
1638.5 4.1329e-06
1639.5 4.1241e-06
1640.5 4.1152e-06
1641.5 4.1063e-06
1642.5 4.0974e-06
1643.5 4.0883e-06
1644.5 4.0793e-06
1645.5 4.0701e-06
1646.5 4.061e-06
1647.5 4.0518e-06
1648.5 4.0425e-06
1649.5 4.0333e-06
1650.5 4.0241e-06
1651.5 4.0149e-06
1652.5 4.0058e-06
1653.5 3.9968e-06
1654.5 3.988e-06
1655.5 3.9793e-06
1656.5 3.9707e-06
1657.5 3.9623e-06
1658.5 3.9541e-06
1659.5 3.9461e-06
1660.5 3.9382e-06
1661.5 3.9306e-06
1662.5 3.9231e-06
1663.5 3.9157e-06
1664.5 3.9086e-06
1665.5 3.9016e-06
1666.5 3.8948e-06
1667.5 3.8882e-06
1668.5 3.8817e-06
1669.5 3.8754e-06
1670.5 3.8692e-06
1671.5 3.863e-06
1672.5 3.857e-06
1673.5 3.851e-06
1674.5 3.8451e-06
1675.5 3.8392e-06
1676.5 3.8334e-06
1677.5 3.8276e-06
1678.5 3.8219e-06
1679.5 3.8163e-06
1680.5 3.8108e-06
1681.5 3.8053e-06
1682.5 3.8e-06
1683.5 3.7947e-06
1684.5 3.7896e-06
1685.5 3.7845e-06
1686.5 3.7794e-06
1687.5 3.7745e-06
1688.5 3.7696e-06
1689.5 3.7648e-06
1690.5 3.76e-06
1691.5 3.7553e-06
1692.5 3.7506e-06
1693.5 3.7459e-06
1694.5 3.7412e-06
1695.5 3.7365e-06
1696.5 3.7317e-06
1697.5 3.7269e-06
1698.5 3.7221e-06
1699.5 3.7171e-06
1700.5 3.7121e-06
1701.5 3.707e-06
1702.5 3.7018e-06
1703.5 3.6965e-06
1704.5 3.6912e-06
1705.5 3.6858e-06
1706.5 3.6804e-06
1707.5 3.675e-06
1708.5 3.6696e-06
1709.5 3.6642e-06
1710.5 3.6588e-06
1711.5 3.6534e-06
1712.5 3.6481e-06
1713.5 3.6427e-06
1714.5 3.6375e-06
1715.5 3.6322e-06
1716.5 3.627e-06
1717.5 3.6219e-06
1718.5 3.6168e-06
1719.5 3.6118e-06
1720.5 3.6069e-06
1721.5 3.602e-06
1722.5 3.5971e-06
1723.5 3.5923e-06
1724.5 3.5875e-06
1725.5 3.5827e-06
1726.5 3.5779e-06
1727.5 3.5732e-06
1728.5 3.5685e-06
1729.5 3.5638e-06
1730.5 3.5591e-06
1731.5 3.5544e-06
1732.5 3.5498e-06
1733.5 3.5452e-06
1734.5 3.5406e-06
1735.5 3.5361e-06
1736.5 3.5316e-06
1737.5 3.5272e-06
1738.5 3.5228e-06
1739.5 3.5184e-06
1740.5 3.514e-06
1741.5 3.5096e-06
1742.5 3.5051e-06
1743.5 3.5006e-06
1744.5 3.4961e-06
1745.5 3.4914e-06
1746.5 3.4866e-06
1747.5 3.4818e-06
1748.5 3.4768e-06
1749.5 3.4717e-06
1750.5 3.4665e-06
1751.5 3.4611e-06
1752.5 3.4556e-06
1753.5 3.4499e-06
1754.5 3.4441e-06
1755.5 3.4382e-06
1756.5 3.4321e-06
1757.5 3.426e-06
1758.5 3.4198e-06
1759.5 3.4135e-06
1760.5 3.4072e-06
1761.5 3.4009e-06
1762.5 3.3945e-06
1763.5 3.3882e-06
1764.5 3.3819e-06
1765.5 3.3756e-06
1766.5 3.3694e-06
1767.5 3.3632e-06
1768.5 3.3572e-06
1769.5 3.3512e-06
1770.5 3.3454e-06
1771.5 3.3398e-06
1772.5 3.3343e-06
1773.5 3.3289e-06
1774.5 3.3237e-06
1775.5 3.3185e-06
1776.5 3.3135e-06
1777.5 3.3085e-06
1778.5 3.3037e-06
1779.5 3.299e-06
1780.5 3.2944e-06
1781.5 3.2899e-06
1782.5 3.2856e-06
1783.5 3.2814e-06
1784.5 3.2774e-06
1785.5 3.2735e-06
1786.5 3.2697e-06
1787.5 3.2661e-06
1788.5 3.2627e-06
1789.5 3.2593e-06
1790.5 3.2561e-06
1791.5 3.253e-06
1792.5 3.2499e-06
1793.5 3.2469e-06
1794.5 3.2438e-06
1795.5 3.2407e-06
1796.5 3.2375e-06
1797.5 3.2343e-06
1798.5 3.2309e-06
1799.5 3.2273e-06
1800.5 3.2236e-06
1801.5 3.2198e-06
1802.5 3.2158e-06
1803.5 3.2116e-06
1804.5 3.2072e-06
1805.5 3.2027e-06
1806.5 3.1979e-06
1807.5 3.193e-06
1808.5 3.1879e-06
1809.5 3.1827e-06
1810.5 3.1773e-06
1811.5 3.1718e-06
1812.5 3.1662e-06
1813.5 3.1605e-06
1814.5 3.1547e-06
1815.5 3.1489e-06
1816.5 3.143e-06
1817.5 3.137e-06
1818.5 3.1311e-06
1819.5 3.1251e-06
1820.5 3.1191e-06
1821.5 3.1131e-06
1822.5 3.1071e-06
1823.5 3.101e-06
1824.5 3.0949e-06
1825.5 3.0888e-06
1826.5 3.0827e-06
1827.5 3.0766e-06
1828.5 3.0703e-06
1829.5 3.064e-06
1830.5 3.0577e-06
1831.5 3.0513e-06
1832.5 3.0449e-06
1833.5 3.0384e-06
1834.5 3.032e-06
1835.5 3.0255e-06
1836.5 3.019e-06
1837.5 3.0126e-06
1838.5 3.0062e-06
1839.5 2.9998e-06
1840.5 2.9935e-06
1841.5 2.9873e-06
1842.5 2.9811e-06
1843.5 2.9749e-06
1844.5 2.9688e-06
1845.5 2.9628e-06
1846.5 2.9567e-06
1847.5 2.9507e-06
1848.5 2.9447e-06
1849.5 2.9387e-06
1850.5 2.9327e-06
1851.5 2.9267e-06
1852.5 2.9206e-06
1853.5 2.9145e-06
1854.5 2.9083e-06
1855.5 2.9021e-06
1856.5 2.8958e-06
1857.5 2.8894e-06
1858.5 2.883e-06
1859.5 2.8765e-06
1860.5 2.8699e-06
1861.5 2.8633e-06
1862.5 2.8567e-06
1863.5 2.85e-06
1864.5 2.8434e-06
1865.5 2.8367e-06
1866.5 2.8301e-06
1867.5 2.8235e-06
1868.5 2.8169e-06
1869.5 2.8104e-06
1870.5 2.804e-06
1871.5 2.7977e-06
1872.5 2.7915e-06
1873.5 2.7855e-06
1874.5 2.7797e-06
1875.5 2.774e-06
1876.5 2.7686e-06
1877.5 2.7633e-06
1878.5 2.7582e-06
1879.5 2.7534e-06
1880.5 2.7487e-06
1881.5 2.7441e-06
1882.5 2.7397e-06
1883.5 2.7354e-06
1884.5 2.7313e-06
1885.5 2.7272e-06
1886.5 2.7232e-06
1887.5 2.7193e-06
1888.5 2.7154e-06
1889.5 2.7116e-06
1890.5 2.7078e-06
1891.5 2.704e-06
1892.5 2.7002e-06
1893.5 2.6964e-06
1894.5 2.6926e-06
1895.5 2.6889e-06
1896.5 2.6851e-06
1897.5 2.6814e-06
1898.5 2.6777e-06
1899.5 2.674e-06
1900.5 2.6703e-06
1901.5 2.6666e-06
1902.5 2.6629e-06
1903.5 2.6592e-06
1904.5 2.6555e-06
1905.5 2.6518e-06
1906.5 2.6482e-06
1907.5 2.6446e-06
1908.5 2.6411e-06
1909.5 2.6376e-06
1910.5 2.6342e-06
1911.5 2.6307e-06
1912.5 2.6273e-06
1913.5 2.6238e-06
1914.5 2.6204e-06
1915.5 2.617e-06
1916.5 2.6135e-06
1917.5 2.61e-06
1918.5 2.6066e-06
1919.5 2.603e-06
1920.5 2.5995e-06
1921.5 2.5958e-06
1922.5 2.5922e-06
1923.5 2.5885e-06
1924.5 2.5847e-06
1925.5 2.581e-06
1926.5 2.5773e-06
1927.5 2.5736e-06
1928.5 2.5699e-06
1929.5 2.5662e-06
1930.5 2.5626e-06
1931.5 2.559e-06
1932.5 2.5554e-06
1933.5 2.5519e-06
1934.5 2.5485e-06
1935.5 2.5451e-06
1936.5 2.5417e-06
1937.5 2.5384e-06
1938.5 2.5352e-06
1939.5 2.532e-06
1940.5 2.5288e-06
1941.5 2.5256e-06
1942.5 2.5225e-06
1943.5 2.5193e-06
1944.5 2.5161e-06
1945.5 2.5129e-06
1946.5 2.5097e-06
1947.5 2.5064e-06
1948.5 2.5032e-06
1949.5 2.4999e-06
1950.5 2.4966e-06
1951.5 2.4933e-06
1952.5 2.4901e-06
1953.5 2.4868e-06
1954.5 2.4836e-06
1955.5 2.4804e-06
1956.5 2.4772e-06
1957.5 2.4741e-06
1958.5 2.4709e-06
1959.5 2.4678e-06
1960.5 2.4646e-06
1961.5 2.4615e-06
1962.5 2.4584e-06
1963.5 2.4552e-06
1964.5 2.452e-06
1965.5 2.4488e-06
1966.5 2.4456e-06
1967.5 2.4424e-06
1968.5 2.4392e-06
1969.5 2.436e-06
1970.5 2.4328e-06
1971.5 2.4296e-06
1972.5 2.4263e-06
1973.5 2.423e-06
1974.5 2.4197e-06
1975.5 2.4162e-06
1976.5 2.4127e-06
1977.5 2.4091e-06
1978.5 2.4055e-06
1979.5 2.4017e-06
1980.5 2.3979e-06
1981.5 2.3941e-06
1982.5 2.3902e-06
1983.5 2.3863e-06
1984.5 2.3824e-06
1985.5 2.3785e-06
1986.5 2.3747e-06
1987.5 2.3709e-06
1988.5 2.3671e-06
1989.5 2.3634e-06
1990.5 2.3598e-06
1991.5 2.3563e-06
1992.5 2.353e-06
1993.5 2.3497e-06
1994.5 2.3465e-06
1995.5 2.3434e-06
1996.5 2.3403e-06
1997.5 2.3374e-06
1998.5 2.3344e-06
1999.5 2.3316e-06
2000.5 2.3288e-06


==> anc/CDMSlite_LIP_500_BetaGamma_3.1_Isotropic.txt <==
Energy-deposition(eV) probability-density 
99.5 0.0011462
100.5 0.0011361
101.5 0.0011259
102.5 0.0011157
103.5 0.0011055
104.5 0.0010954
105.5 0.0010852
106.5 0.001075
107.5 0.0010648
108.5 0.0010547
109.5 0.0010445
110.5 0.0010343
111.5 0.0010241
112.5 0.001014
113.5 0.0010038
114.5 0.00099362
115.5 0.00098345
116.5 0.00097328
117.5 0.0009631
118.5 0.00095293
119.5 0.00094276
120.5 0.00093258
121.5 0.00092241
122.5 0.00091224
123.5 0.00090206
124.5 0.00089189
125.5 0.00088171
126.5 0.00087154
127.5 0.00086137
128.5 0.00085119
129.5 0.00084102
130.5 0.00083085
131.5 0.00082067
132.5 0.0008105
133.5 0.00080033
134.5 0.00079015
135.5 0.00077998
136.5 0.0007698
137.5 0.00075963
138.5 0.00074946
139.5 0.00073928
140.5 0.00072911
141.5 0.00074094
142.5 0.00073287
143.5 0.00072489
144.5 0.00071701
145.5 0.00070923
146.5 0.00070155
147.5 0.00069406
148.5 0.00068685
149.5 0.00067994
150.5 0.00067334
151.5 0.00066716
152.5 0.00066145
153.5 0.0006562
154.5 0.00065134
155.5 0.0006466
156.5 0.00064176
157.5 0.00063674
158.5 0.00063137
159.5 0.00062566
160.5 0.0006197
161.5 0.00061359
162.5 0.00060742
163.5 0.00060122
164.5 0.00059504
165.5 0.00058889
166.5 0.00058281
167.5 0.0005768
168.5 0.00057033
169.5 0.00055864
170.5 0.0005529
171.5 0.00054735
172.5 0.00054192
173.5 0.00053661
174.5 0.00053139
175.5 0.00052624
176.5 0.00052116
177.5 0.00051613
178.5 0.00051115
179.5 0.00050624
180.5 0.00050139
181.5 0.0004966
182.5 0.00049187
183.5 0.0004872
184.5 0.00048258
185.5 0.00047802
186.5 0.0004735
187.5 0.00046902
188.5 0.0004646
189.5 0.00046022
190.5 0.0004559
191.5 0.00045162
192.5 0.00044739
193.5 0.0004432
194.5 0.00043906
195.5 0.00043496
196.5 0.00043091
197.5 0.0004269
198.5 0.00042293
199.5 0.00041899
200.5 0.0004151
201.5 0.00041125
202.5 0.00040744
203.5 0.00040366
204.5 0.00039992
205.5 0.00039622
206.5 0.00039256
207.5 0.00038894
208.5 0.00038535
209.5 0.00038179
210.5 0.00037827
211.5 0.00037479
212.5 0.00037134
213.5 0.00036792
214.5 0.00036454
215.5 0.00036119
216.5 0.00035789
217.5 0.00035461
218.5 0.00035138
219.5 0.00034818
220.5 0.00034501
221.5 0.00034189
222.5 0.0003388
223.5 0.00033574
224.5 0.00033271
225.5 0.00032972
226.5 0.00032676
227.5 0.00032384
228.5 0.00032094
229.5 0.00031808
230.5 0.00031525
231.5 0.00031246
232.5 0.0003097
233.5 0.00030698
234.5 0.0003043
235.5 0.00030165
236.5 0.00029904
237.5 0.00029647
238.5 0.00029393
239.5 0.00029142
240.5 0.00028894
241.5 0.00028648
242.5 0.00028404
243.5 0.00028162
244.5 0.00027922
245.5 0.00027684
246.5 0.00027448
247.5 0.00027215
248.5 0.00026983
249.5 0.00026753
250.5 0.00026526
251.5 0.00026301
252.5 0.00026078
253.5 0.00025858
254.5 0.00025641
255.5 0.00025426
256.5 0.00025214
257.5 0.00025004
258.5 0.00024797
259.5 0.00024591
260.5 0.00024388
261.5 0.00024187
262.5 0.00023988
263.5 0.00023792
264.5 0.00023596
265.5 0.00023403
266.5 0.00023212
267.5 0.00023022
268.5 0.00022833
269.5 0.00022646
270.5 0.0002246
271.5 0.00022277
272.5 0.00022094
273.5 0.00021914
274.5 0.00021736
275.5 0.00021559
276.5 0.00021384
277.5 0.0002121
278.5 0.00021039
279.5 0.00020869
280.5 0.000207
281.5 0.00020534
282.5 0.00020369
283.5 0.00020206
284.5 0.00020044
285.5 0.00019884
286.5 0.00019726
287.5 0.00019569
288.5 0.00019414
289.5 0.00019261
290.5 0.00019109
291.5 0.00018959
292.5 0.0001881
293.5 0.00018663
294.5 0.00018517
295.5 0.00018372
296.5 0.00018228
297.5 0.00018085
298.5 0.00017943
299.5 0.00017803
300.5 0.00017664
301.5 0.00017526
302.5 0.0001739
303.5 0.00017254
304.5 0.0001712
305.5 0.00016987
306.5 0.00016856
307.5 0.00016725
308.5 0.00016596
309.5 0.00016468
310.5 0.00016341
311.5 0.00016215
312.5 0.0001609
313.5 0.00015966
314.5 0.00015843
315.5 0.00015721
316.5 0.000156
317.5 0.0001548
318.5 0.00015362
319.5 0.00015245
320.5 0.00015129
321.5 0.00015013
322.5 0.00014899
323.5 0.00014786
324.5 0.00014674
325.5 0.00014562
326.5 0.0001445
327.5 0.00014339
328.5 0.00014228
329.5 0.00014118
330.5 0.00014008
331.5 0.00013898
332.5 0.00013789
333.5 0.00013681
334.5 0.00013573
335.5 0.00013466
336.5 0.0001336
337.5 0.00013254
338.5 0.00013149
339.5 0.00013045
340.5 0.00012941
341.5 0.00012838
342.5 0.00012736
343.5 0.00012635
344.5 0.00012534
345.5 0.00012434
346.5 0.00012336
347.5 0.00012238
348.5 0.0001214
349.5 0.00012044
350.5 0.00011949
351.5 0.00011854
352.5 0.0001176
353.5 0.00011667
354.5 0.00011575
355.5 0.00011484
356.5 0.00011393
357.5 0.00011304
358.5 0.00011215
359.5 0.00011128
360.5 0.00011041
361.5 0.00010955
362.5 0.0001087
363.5 0.00010786
364.5 0.00010703
365.5 0.00010621
366.5 0.00010539
367.5 0.00010459
368.5 0.0001038
369.5 0.00010301
370.5 0.00010224
371.5 0.00010147
372.5 0.00010072
373.5 9.9972e-05
374.5 9.9236e-05
375.5 9.8509e-05
376.5 9.779e-05
377.5 9.7081e-05
378.5 9.638e-05
379.5 9.5688e-05
380.5 9.5004e-05
381.5 9.4328e-05
382.5 9.366e-05
383.5 9.3e-05
384.5 9.2348e-05
385.5 9.1704e-05
386.5 9.1068e-05
387.5 9.044e-05
388.5 8.9819e-05
389.5 8.9207e-05
390.5 8.8602e-05
391.5 8.8005e-05
392.5 8.7416e-05
393.5 8.6836e-05
394.5 8.6264e-05
395.5 8.5701e-05
396.5 8.5147e-05
397.5 8.46e-05
398.5 8.4061e-05
399.5 8.3529e-05
400.5 8.3004e-05
401.5 8.2485e-05
402.5 8.1972e-05
403.5 8.1464e-05
404.5 8.0963e-05
405.5 8.0466e-05
406.5 7.9975e-05
407.5 7.9488e-05
408.5 7.9007e-05
409.5 7.853e-05
410.5 7.8058e-05
411.5 7.759e-05
412.5 7.7127e-05
413.5 7.6669e-05
414.5 7.6216e-05
415.5 7.5768e-05
416.5 7.5324e-05
417.5 7.4886e-05
418.5 7.4453e-05
419.5 7.4024e-05
420.5 7.36e-05
421.5 7.3179e-05
422.5 7.2762e-05
423.5 7.2348e-05
424.5 7.1938e-05
425.5 7.1532e-05
426.5 7.1128e-05
427.5 7.0727e-05
428.5 7.0329e-05
429.5 6.9934e-05
430.5 6.9542e-05
431.5 6.9152e-05
432.5 6.8766e-05
433.5 6.8383e-05
434.5 6.8003e-05
435.5 6.7627e-05
436.5 6.7254e-05
437.5 6.6884e-05
438.5 6.6518e-05
439.5 6.6155e-05
440.5 6.5796e-05
441.5 6.544e-05
442.5 6.5088e-05
443.5 6.4739e-05
444.5 6.4393e-05
445.5 6.405e-05
446.5 6.371e-05
447.5 6.3373e-05
448.5 6.3039e-05
449.5 6.2707e-05
450.5 6.2378e-05
451.5 6.2051e-05
452.5 6.1728e-05
453.5 6.1407e-05
454.5 6.1089e-05
455.5 6.0774e-05
456.5 6.0462e-05
457.5 6.0153e-05
458.5 5.9846e-05
459.5 5.9541e-05
460.5 5.9239e-05
461.5 5.894e-05
462.5 5.8644e-05
463.5 5.8349e-05
464.5 5.8058e-05
465.5 5.7768e-05
466.5 5.7481e-05
467.5 5.7196e-05
468.5 5.6913e-05
469.5 5.6633e-05
470.5 5.6354e-05
471.5 5.6077e-05
472.5 5.5802e-05
473.5 5.553e-05
474.5 5.5259e-05
475.5 5.499e-05
476.5 5.4724e-05
477.5 5.446e-05
478.5 5.4197e-05
479.5 5.3937e-05
480.5 5.3679e-05
481.5 5.3424e-05
482.5 5.317e-05
483.5 5.2919e-05
484.5 5.2669e-05
485.5 5.242e-05
486.5 5.2173e-05
487.5 5.1927e-05
488.5 5.1682e-05
489.5 5.1438e-05
490.5 5.1196e-05
491.5 5.0955e-05
492.5 5.0715e-05
493.5 5.0476e-05
494.5 5.0239e-05
495.5 5.0003e-05
496.5 4.9769e-05
497.5 4.9536e-05
498.5 4.9305e-05
499.5 4.9076e-05
500.5 4.8848e-05
501.5 4.8621e-05
502.5 4.8396e-05
503.5 4.8173e-05
504.5 4.7951e-05
505.5 4.7731e-05
506.5 4.7513e-05
507.5 4.7296e-05
508.5 4.708e-05
509.5 4.6867e-05
510.5 4.6655e-05
511.5 4.6444e-05
512.5 4.6235e-05
513.5 4.6028e-05
514.5 4.5822e-05
515.5 4.5618e-05
516.5 4.5416e-05
517.5 4.5215e-05
518.5 4.5016e-05
519.5 4.4819e-05
520.5 4.4624e-05
521.5 4.443e-05
522.5 4.4238e-05
523.5 4.4049e-05
524.5 4.3861e-05
525.5 4.3676e-05
526.5 4.3493e-05
527.5 4.3311e-05
528.5 4.3132e-05
529.5 4.2953e-05
530.5 4.2776e-05
531.5 4.26e-05
532.5 4.2426e-05
533.5 4.2252e-05
534.5 4.2079e-05
535.5 4.1907e-05
536.5 4.1736e-05
537.5 4.1565e-05
538.5 4.1396e-05
539.5 4.1227e-05
540.5 4.1059e-05
541.5 4.0893e-05
542.5 4.0727e-05
543.5 4.0562e-05
544.5 4.0398e-05
545.5 4.0235e-05
546.5 4.0073e-05
547.5 3.9912e-05
548.5 3.9751e-05
549.5 3.9591e-05
550.5 3.9432e-05
551.5 3.9273e-05
552.5 3.9116e-05
553.5 3.8958e-05
554.5 3.8802e-05
555.5 3.8646e-05
556.5 3.8491e-05
557.5 3.8336e-05
558.5 3.8183e-05
559.5 3.8029e-05
560.5 3.7877e-05
561.5 3.7725e-05
562.5 3.7574e-05
563.5 3.7424e-05
564.5 3.7275e-05
565.5 3.7126e-05
566.5 3.6979e-05
567.5 3.6832e-05
568.5 3.6686e-05
569.5 3.6542e-05
570.5 3.6398e-05
571.5 3.6255e-05
572.5 3.6112e-05
573.5 3.5971e-05
574.5 3.583e-05
575.5 3.569e-05
576.5 3.5551e-05
577.5 3.5413e-05
578.5 3.5275e-05
579.5 3.5138e-05
580.5 3.5001e-05
581.5 3.4866e-05
582.5 3.4731e-05
583.5 3.4597e-05
584.5 3.4463e-05
585.5 3.433e-05
586.5 3.4198e-05
587.5 3.4066e-05
588.5 3.3935e-05
589.5 3.3805e-05
590.5 3.3675e-05
591.5 3.3546e-05
592.5 3.3417e-05
593.5 3.3288e-05
594.5 3.316e-05
595.5 3.3031e-05
596.5 3.2903e-05
597.5 3.2775e-05
598.5 3.2646e-05
599.5 3.2517e-05
600.5 3.2388e-05
601.5 3.2259e-05
602.5 3.213e-05
603.5 3.2001e-05
604.5 3.1873e-05
605.5 3.1744e-05
606.5 3.1615e-05
607.5 3.1486e-05
608.5 3.1356e-05
609.5 3.1227e-05
610.5 3.1097e-05
611.5 3.0968e-05
612.5 3.0837e-05
613.5 3.0707e-05
614.5 3.0576e-05
615.5 3.0444e-05
616.5 3.0312e-05
617.5 3.0179e-05
618.5 3.0046e-05
619.5 2.9911e-05
620.5 2.9777e-05
621.5 2.9641e-05
622.5 2.9505e-05
623.5 2.9367e-05
624.5 2.9229e-05
625.5 2.909e-05
626.5 2.8951e-05
627.5 2.881e-05
628.5 2.8668e-05
629.5 2.8526e-05
630.5 2.8383e-05
631.5 2.824e-05
632.5 2.8095e-05
633.5 2.795e-05
634.5 2.7805e-05
635.5 2.7658e-05
636.5 2.7511e-05
637.5 2.7363e-05
638.5 2.7214e-05
639.5 2.7065e-05
640.5 2.6915e-05
641.5 2.6764e-05
642.5 2.6612e-05
643.5 2.646e-05
644.5 2.6308e-05
645.5 2.6154e-05
646.5 2.6001e-05
647.5 2.5846e-05
648.5 2.5692e-05
649.5 2.5537e-05
650.5 2.5383e-05
651.5 2.5228e-05
652.5 2.5073e-05
653.5 2.4918e-05
654.5 2.4763e-05
655.5 2.4609e-05
656.5 2.4455e-05
657.5 2.4301e-05
658.5 2.4149e-05
659.5 2.3996e-05
660.5 2.3845e-05
661.5 2.3695e-05
662.5 2.3546e-05
663.5 2.3398e-05
664.5 2.3251e-05
665.5 2.3106e-05
666.5 2.2961e-05
667.5 2.2819e-05
668.5 2.2677e-05
669.5 2.2537e-05
670.5 2.2399e-05
671.5 2.2262e-05
672.5 2.2126e-05
673.5 2.1992e-05
674.5 2.186e-05
675.5 2.1729e-05
676.5 2.16e-05
677.5 2.1472e-05
678.5 2.1346e-05
679.5 2.1221e-05
680.5 2.1098e-05
681.5 2.0976e-05
682.5 2.0856e-05
683.5 2.0738e-05
684.5 2.0621e-05
685.5 2.0505e-05
686.5 2.0391e-05
687.5 2.0279e-05
688.5 2.0167e-05
689.5 2.0058e-05
690.5 1.9949e-05
691.5 1.9842e-05
692.5 1.9737e-05
693.5 1.9633e-05
694.5 1.953e-05
695.5 1.9428e-05
696.5 1.9328e-05
697.5 1.9228e-05
698.5 1.913e-05
699.5 1.9033e-05
700.5 1.8938e-05
701.5 1.8843e-05
702.5 1.8749e-05
703.5 1.8656e-05
704.5 1.8564e-05
705.5 1.8474e-05
706.5 1.8384e-05
707.5 1.8295e-05
708.5 1.8207e-05
709.5 1.812e-05
710.5 1.8034e-05
711.5 1.7949e-05
712.5 1.7864e-05
713.5 1.7781e-05
714.5 1.7698e-05
715.5 1.7617e-05
716.5 1.7536e-05
717.5 1.7456e-05
718.5 1.7377e-05
719.5 1.7299e-05
720.5 1.7222e-05
721.5 1.7146e-05
722.5 1.7071e-05
723.5 1.6997e-05
724.5 1.6924e-05
725.5 1.6851e-05
726.5 1.678e-05
727.5 1.6709e-05
728.5 1.664e-05
729.5 1.6571e-05
730.5 1.6503e-05
731.5 1.6437e-05
732.5 1.6371e-05
733.5 1.6305e-05
734.5 1.6241e-05
735.5 1.6177e-05
736.5 1.6115e-05
737.5 1.6053e-05
738.5 1.5991e-05
739.5 1.5931e-05
740.5 1.5871e-05
741.5 1.5812e-05
742.5 1.5753e-05
743.5 1.5695e-05
744.5 1.5637e-05
745.5 1.558e-05
746.5 1.5524e-05
747.5 1.5468e-05
748.5 1.5412e-05
749.5 1.5357e-05
750.5 1.5303e-05
751.5 1.5249e-05
752.5 1.5195e-05
753.5 1.5142e-05
754.5 1.5089e-05
755.5 1.5037e-05
756.5 1.4985e-05
757.5 1.4933e-05
758.5 1.4882e-05
759.5 1.4831e-05
760.5 1.4781e-05
761.5 1.473e-05
762.5 1.468e-05
763.5 1.4631e-05
764.5 1.4582e-05
765.5 1.4533e-05
766.5 1.4484e-05
767.5 1.4435e-05
768.5 1.4387e-05
769.5 1.4339e-05
770.5 1.4291e-05
771.5 1.4243e-05
772.5 1.4196e-05
773.5 1.4148e-05
774.5 1.4101e-05
775.5 1.4054e-05
776.5 1.4006e-05
777.5 1.3959e-05
778.5 1.3912e-05
779.5 1.3866e-05
780.5 1.3819e-05
781.5 1.3773e-05
782.5 1.3726e-05
783.5 1.368e-05
784.5 1.3634e-05
785.5 1.3589e-05
786.5 1.3543e-05
787.5 1.3498e-05
788.5 1.3453e-05
789.5 1.3408e-05
790.5 1.3364e-05
791.5 1.332e-05
792.5 1.3276e-05
793.5 1.3232e-05
794.5 1.3188e-05
795.5 1.3145e-05
796.5 1.3102e-05
797.5 1.3059e-05
798.5 1.3016e-05
799.5 1.2974e-05
800.5 1.2931e-05
801.5 1.2889e-05
802.5 1.2848e-05
803.5 1.2806e-05
804.5 1.2765e-05
805.5 1.2723e-05
806.5 1.2682e-05
807.5 1.2641e-05
808.5 1.2601e-05
809.5 1.256e-05
810.5 1.252e-05
811.5 1.248e-05
812.5 1.244e-05
813.5 1.24e-05
814.5 1.2361e-05
815.5 1.2321e-05
816.5 1.2282e-05
817.5 1.2244e-05
818.5 1.2205e-05
819.5 1.2167e-05
820.5 1.2129e-05
821.5 1.2091e-05
822.5 1.2053e-05
823.5 1.2016e-05
824.5 1.1978e-05
825.5 1.1941e-05
826.5 1.1905e-05
827.5 1.1868e-05
828.5 1.1832e-05
829.5 1.1796e-05
830.5 1.176e-05
831.5 1.1725e-05
832.5 1.169e-05
833.5 1.1654e-05
834.5 1.1619e-05
835.5 1.1585e-05
836.5 1.155e-05
837.5 1.1516e-05
838.5 1.1481e-05
839.5 1.1447e-05
840.5 1.1413e-05
841.5 1.138e-05
842.5 1.1346e-05
843.5 1.1312e-05
844.5 1.1279e-05
845.5 1.1246e-05
846.5 1.1213e-05
847.5 1.1181e-05
848.5 1.1149e-05
849.5 1.1117e-05
850.5 1.1085e-05
851.5 1.1053e-05
852.5 1.1022e-05
853.5 1.0991e-05
854.5 1.096e-05
855.5 1.0929e-05
856.5 1.0899e-05
857.5 1.0869e-05
858.5 1.0839e-05
859.5 1.0809e-05
860.5 1.0779e-05
861.5 1.075e-05
862.5 1.0721e-05
863.5 1.0692e-05
864.5 1.0663e-05
865.5 1.0634e-05
866.5 1.0606e-05
867.5 1.0577e-05
868.5 1.0549e-05
869.5 1.0521e-05
870.5 1.0493e-05
871.5 1.0465e-05
872.5 1.0437e-05
873.5 1.0409e-05
874.5 1.0381e-05
875.5 1.0353e-05
876.5 1.0325e-05
877.5 1.0298e-05
878.5 1.027e-05
879.5 1.0242e-05
880.5 1.0214e-05
881.5 1.0186e-05
882.5 1.0158e-05
883.5 1.013e-05
884.5 1.0101e-05
885.5 1.0073e-05
886.5 1.0045e-05
887.5 1.0017e-05
888.5 9.9891e-06
889.5 9.9611e-06
890.5 9.9333e-06
891.5 9.9056e-06
892.5 9.878e-06
893.5 9.8506e-06
894.5 9.8233e-06
895.5 9.7962e-06
896.5 9.7693e-06
897.5 9.7426e-06
898.5 9.7162e-06
899.5 9.69e-06
900.5 9.664e-06
901.5 9.6383e-06
902.5 9.6128e-06
903.5 9.5875e-06
904.5 9.5624e-06
905.5 9.5375e-06
906.5 9.5128e-06
907.5 9.4883e-06
908.5 9.464e-06
909.5 9.4399e-06
910.5 9.416e-06
911.5 9.3923e-06
912.5 9.3688e-06
913.5 9.3454e-06
914.5 9.3222e-06
915.5 9.2992e-06
916.5 9.2763e-06
917.5 9.2536e-06
918.5 9.231e-06
919.5 9.2085e-06
920.5 9.1862e-06
921.5 9.164e-06
922.5 9.1419e-06
923.5 9.1198e-06
924.5 9.0979e-06
925.5 9.0761e-06
926.5 9.0544e-06
927.5 9.0328e-06
928.5 9.0113e-06
929.5 8.9898e-06
930.5 8.9685e-06
931.5 8.9472e-06
932.5 8.926e-06
933.5 8.9047e-06
934.5 8.8835e-06
935.5 8.8623e-06
936.5 8.8411e-06
937.5 8.8198e-06
938.5 8.7984e-06
939.5 8.7769e-06
940.5 8.7553e-06
941.5 8.7336e-06
942.5 8.7118e-06
943.5 8.69e-06
944.5 8.6683e-06
945.5 8.6466e-06
946.5 8.6249e-06
947.5 8.6033e-06
948.5 8.5818e-06
949.5 8.5605e-06
950.5 8.5393e-06
951.5 8.5183e-06
952.5 8.4974e-06
953.5 8.4767e-06
954.5 8.4562e-06
955.5 8.4357e-06
956.5 8.4155e-06
957.5 8.3953e-06
958.5 8.3752e-06
959.5 8.3552e-06
960.5 8.3353e-06
961.5 8.3155e-06
962.5 8.2958e-06
963.5 8.2761e-06
964.5 8.2565e-06
965.5 8.237e-06
966.5 8.2175e-06
967.5 8.198e-06
968.5 8.1786e-06
969.5 8.1592e-06
970.5 8.1398e-06
971.5 8.1204e-06
972.5 8.1011e-06
973.5 8.0818e-06
974.5 8.0627e-06
975.5 8.0435e-06
976.5 8.0244e-06
977.5 8.0054e-06
978.5 7.9865e-06
979.5 7.9676e-06
980.5 7.9487e-06
981.5 7.9299e-06
982.5 7.9112e-06
983.5 7.8926e-06
984.5 7.874e-06
985.5 7.8555e-06
986.5 7.8371e-06
987.5 7.8188e-06
988.5 7.8006e-06
989.5 7.7824e-06
990.5 7.7643e-06
991.5 7.7464e-06
992.5 7.7285e-06
993.5 7.7107e-06
994.5 7.693e-06
995.5 7.6755e-06
996.5 7.658e-06
997.5 7.6408e-06
998.5 7.6236e-06
999.5 7.6066e-06
1000.5 7.5897e-06
1001.5 7.5729e-06
1002.5 7.5561e-06
1003.5 7.5395e-06
1004.5 7.523e-06
1005.5 7.5065e-06
1006.5 7.4902e-06
1007.5 7.4739e-06
1008.5 7.4578e-06
1009.5 7.4417e-06
1010.5 7.4257e-06
1011.5 7.4099e-06
1012.5 7.3941e-06
1013.5 7.3784e-06
1014.5 7.3629e-06
1015.5 7.3474e-06
1016.5 7.3319e-06
1017.5 7.3166e-06
1018.5 7.3013e-06
1019.5 7.286e-06
1020.5 7.2708e-06
1021.5 7.2556e-06
1022.5 7.2405e-06
1023.5 7.2254e-06
1024.5 7.2104e-06
1025.5 7.1953e-06
1026.5 7.1803e-06
1027.5 7.1654e-06
1028.5 7.1505e-06
1029.5 7.1356e-06
1030.5 7.1208e-06
1031.5 7.1061e-06
1032.5 7.0915e-06
1033.5 7.077e-06
1034.5 7.0626e-06
1035.5 7.0484e-06
1036.5 7.0342e-06
1037.5 7.0201e-06
1038.5 7.0062e-06
1039.5 6.9922e-06
1040.5 6.9784e-06
1041.5 6.9646e-06
1042.5 6.9509e-06
1043.5 6.9373e-06
1044.5 6.9236e-06
1045.5 6.91e-06
1046.5 6.8964e-06
1047.5 6.8828e-06
1048.5 6.8691e-06
1049.5 6.8553e-06
1050.5 6.8415e-06
1051.5 6.8276e-06
1052.5 6.8135e-06
1053.5 6.7994e-06
1054.5 6.7852e-06
1055.5 6.771e-06
1056.5 6.7566e-06
1057.5 6.7422e-06
1058.5 6.7278e-06
1059.5 6.7133e-06
1060.5 6.6988e-06
1061.5 6.6844e-06
1062.5 6.6699e-06
1063.5 6.6553e-06
1064.5 6.6408e-06
1065.5 6.6262e-06
1066.5 6.6115e-06
1067.5 6.5967e-06
1068.5 6.5818e-06
1069.5 6.5668e-06
1070.5 6.5518e-06
1071.5 6.5366e-06
1072.5 6.5213e-06
1073.5 6.5058e-06
1074.5 6.4903e-06
1075.5 6.4746e-06
1076.5 6.4588e-06
1077.5 6.443e-06
1078.5 6.427e-06
1079.5 6.411e-06
1080.5 6.395e-06
1081.5 6.3789e-06
1082.5 6.3629e-06
1083.5 6.3469e-06
1084.5 6.331e-06
1085.5 6.3153e-06
1086.5 6.2998e-06
1087.5 6.2845e-06
1088.5 6.2694e-06
1089.5 6.2545e-06
1090.5 6.2399e-06
1091.5 6.2255e-06
1092.5 6.2114e-06
1093.5 6.1975e-06
1094.5 6.1839e-06
1095.5 6.1705e-06
1096.5 6.1573e-06
1097.5 6.1444e-06
1098.5 6.1317e-06
1099.5 6.1192e-06
1100.5 6.107e-06
1101.5 6.095e-06
1102.5 6.0832e-06
1103.5 6.0717e-06
1104.5 6.0603e-06
1105.5 6.0491e-06
1106.5 6.0381e-06
1107.5 6.0272e-06
1108.5 6.0165e-06
1109.5 6.006e-06
1110.5 5.9956e-06
1111.5 5.9853e-06
1112.5 5.9752e-06
1113.5 5.9651e-06
1114.5 5.9552e-06
1115.5 5.9454e-06
1116.5 5.9356e-06
1117.5 5.926e-06
1118.5 5.9165e-06
1119.5 5.907e-06
1120.5 5.8976e-06
1121.5 5.8883e-06
1122.5 5.879e-06
1123.5 5.8698e-06
1124.5 5.8607e-06
1125.5 5.8515e-06
1126.5 5.8424e-06
1127.5 5.8333e-06
1128.5 5.8241e-06
1129.5 5.8148e-06
1130.5 5.8055e-06
1131.5 5.7961e-06
1132.5 5.7867e-06
1133.5 5.7774e-06
1134.5 5.768e-06
1135.5 5.7586e-06
1136.5 5.7493e-06
1137.5 5.74e-06
1138.5 5.7308e-06
1139.5 5.7216e-06
1140.5 5.7125e-06
1141.5 5.7036e-06
1142.5 5.6948e-06
1143.5 5.6862e-06
1144.5 5.6777e-06
1145.5 5.6695e-06
1146.5 5.6615e-06
1147.5 5.6537e-06
1148.5 5.6461e-06
1149.5 5.6387e-06
1150.5 5.6316e-06
1151.5 5.6246e-06
1152.5 5.6179e-06
1153.5 5.6113e-06
1154.5 5.6049e-06
1155.5 5.5986e-06
1156.5 5.5925e-06
1157.5 5.5866e-06
1158.5 5.5809e-06
1159.5 5.5754e-06
1160.5 5.5701e-06
1161.5 5.565e-06
1162.5 5.5602e-06
1163.5 5.5556e-06
1164.5 5.5514e-06
1165.5 5.5474e-06
1166.5 5.5438e-06
1167.5 5.5406e-06
1168.5 5.5377e-06
1169.5 5.5351e-06
1170.5 5.533e-06
1171.5 5.5312e-06
1172.5 5.5298e-06
1173.5 5.5288e-06
1174.5 5.5283e-06
1175.5 5.5282e-06
1176.5 5.5285e-06
1177.5 5.5292e-06
1178.5 5.5303e-06
1179.5 5.5318e-06
1180.5 5.5337e-06
1181.5 5.5361e-06
1182.5 5.5388e-06
1183.5 5.542e-06
1184.5 5.5457e-06
1185.5 5.5498e-06
1186.5 5.5545e-06
1187.5 5.5597e-06
1188.5 5.5655e-06
1189.5 5.5718e-06
1190.5 5.5788e-06
1191.5 5.5864e-06
1192.5 5.5946e-06
1193.5 5.6035e-06
1194.5 5.613e-06
1195.5 5.6232e-06
1196.5 5.6341e-06
1197.5 5.6457e-06
1198.5 5.658e-06
1199.5 5.6711e-06
1200.5 5.6849e-06
1201.5 5.6993e-06
1202.5 5.7145e-06
1203.5 5.7303e-06
1204.5 5.7468e-06
1205.5 5.7639e-06
1206.5 5.7818e-06
1207.5 5.8002e-06
1208.5 5.8193e-06
1209.5 5.8391e-06
1210.5 5.8595e-06
1211.5 5.8805e-06
1212.5 5.9021e-06
1213.5 5.9243e-06
1214.5 5.9471e-06
1215.5 5.9704e-06
1216.5 5.9941e-06
1217.5 6.0184e-06
1218.5 6.0431e-06
1219.5 6.0683e-06
1220.5 6.0938e-06
1221.5 6.1198e-06
1222.5 6.146e-06
1223.5 6.1727e-06
1224.5 6.1996e-06
1225.5 6.2268e-06
1226.5 6.2542e-06
1227.5 6.2819e-06
1228.5 6.3097e-06
1229.5 6.3376e-06
1230.5 6.3657e-06
1231.5 6.3938e-06
1232.5 6.422e-06
1233.5 6.4503e-06
1234.5 6.4786e-06
1235.5 6.5069e-06
1236.5 6.5352e-06
1237.5 6.5634e-06
1238.5 6.5915e-06
1239.5 6.6194e-06
1240.5 6.6472e-06
1241.5 6.6747e-06
1242.5 6.7021e-06
1243.5 6.7293e-06
1244.5 6.7562e-06
1245.5 6.7828e-06
1246.5 6.8092e-06
1247.5 6.8353e-06
1248.5 6.8611e-06
1249.5 6.8865e-06
1250.5 6.9116e-06
1251.5 6.9363e-06
1252.5 6.9606e-06
1253.5 6.9845e-06
1254.5 7.008e-06
1255.5 7.031e-06
1256.5 7.0535e-06
1257.5 7.0756e-06
1258.5 7.0972e-06
1259.5 7.1183e-06
1260.5 7.1389e-06
1261.5 7.159e-06
1262.5 7.1786e-06
1263.5 7.1976e-06
1264.5 7.2162e-06
1265.5 7.2342e-06
1266.5 7.2517e-06
1267.5 7.2687e-06
1268.5 7.2853e-06
1269.5 7.3013e-06
1270.5 7.3169e-06
1271.5 7.332e-06
1272.5 7.3467e-06
1273.5 7.3609e-06
1274.5 7.3747e-06
1275.5 7.3882e-06
1276.5 7.4012e-06
1277.5 7.4139e-06
1278.5 7.4262e-06
1279.5 7.4381e-06
1280.5 7.4497e-06
1281.5 7.4609e-06
1282.5 7.4718e-06
1283.5 7.4823e-06
1284.5 7.4924e-06
1285.5 7.5021e-06
1286.5 7.5113e-06
1287.5 7.5201e-06
1288.5 7.5285e-06
1289.5 7.5363e-06
1290.5 7.5437e-06
1291.5 7.5505e-06
1292.5 7.5568e-06
1293.5 7.5625e-06
1294.5 7.5676e-06
1295.5 7.5723e-06
1296.5 7.5764e-06
1297.5 7.5801e-06
1298.5 7.5833e-06
1299.5 7.5861e-06
1300.5 7.5884e-06
1301.5 7.5903e-06
1302.5 7.5918e-06
1303.5 7.5929e-06
1304.5 7.5936e-06
1305.5 7.594e-06
1306.5 7.5939e-06
1307.5 7.5935e-06
1308.5 7.5926e-06
1309.5 7.5913e-06
1310.5 7.5897e-06
1311.5 7.5877e-06
1312.5 7.5853e-06
1313.5 7.5825e-06
1314.5 7.5794e-06
1315.5 7.5758e-06
1316.5 7.5719e-06
1317.5 7.5677e-06
1318.5 7.5631e-06
1319.5 7.5582e-06
1320.5 7.5529e-06
1321.5 7.5474e-06
1322.5 7.5416e-06
1323.5 7.5356e-06
1324.5 7.5294e-06
1325.5 7.523e-06
1326.5 7.5165e-06
1327.5 7.5098e-06
1328.5 7.503e-06
1329.5 7.4961e-06
1330.5 7.4892e-06
1331.5 7.4821e-06
1332.5 7.475e-06
1333.5 7.4678e-06
1334.5 7.4606e-06
1335.5 7.4534e-06
1336.5 7.4462e-06
1337.5 7.439e-06
1338.5 7.4318e-06
1339.5 7.4245e-06
1340.5 7.4172e-06
1341.5 7.4099e-06
1342.5 7.4025e-06
1343.5 7.395e-06
1344.5 7.3875e-06
1345.5 7.3801e-06
1346.5 7.3726e-06
1347.5 7.3652e-06
1348.5 7.3578e-06
1349.5 7.3504e-06
1350.5 7.3431e-06
1351.5 7.3359e-06
1352.5 7.3286e-06
1353.5 7.3214e-06
1354.5 7.3141e-06
1355.5 7.3068e-06
1356.5 7.2995e-06
1357.5 7.2921e-06
1358.5 7.2846e-06
1359.5 7.2771e-06
1360.5 7.2694e-06
1361.5 7.2617e-06
1362.5 7.254e-06
1363.5 7.2461e-06
1364.5 7.2382e-06
1365.5 7.2302e-06
1366.5 7.2221e-06
1367.5 7.214e-06
1368.5 7.2058e-06
1369.5 7.1976e-06
1370.5 7.1893e-06
1371.5 7.181e-06
1372.5 7.1726e-06
1373.5 7.1642e-06
1374.5 7.1557e-06
1375.5 7.1471e-06
1376.5 7.1384e-06
1377.5 7.1296e-06
1378.5 7.1207e-06
1379.5 7.1116e-06
1380.5 7.1023e-06
1381.5 7.0928e-06
1382.5 7.0831e-06
1383.5 7.0733e-06
1384.5 7.0633e-06
1385.5 7.0533e-06
1386.5 7.0432e-06
1387.5 7.0332e-06
1388.5 7.0232e-06
1389.5 7.0133e-06
1390.5 7.0035e-06
1391.5 6.9938e-06
1392.5 6.9842e-06
1393.5 6.9748e-06
1394.5 6.9655e-06
1395.5 6.9565e-06
1396.5 6.9476e-06
1397.5 6.9388e-06
1398.5 6.9303e-06
1399.5 6.9219e-06
1400.5 6.9136e-06
1401.5 6.9056e-06
1402.5 6.8977e-06
1403.5 6.8899e-06
1404.5 6.8823e-06
1405.5 6.875e-06
1406.5 6.8678e-06
1407.5 6.8609e-06
1408.5 6.8542e-06
1409.5 6.8478e-06
1410.5 6.8416e-06
1411.5 6.8356e-06
1412.5 6.8299e-06
1413.5 6.8244e-06
1414.5 6.8191e-06
1415.5 6.814e-06
1416.5 6.8092e-06
1417.5 6.8045e-06
1418.5 6.7999e-06
1419.5 6.7955e-06
1420.5 6.7912e-06
1421.5 6.787e-06
1422.5 6.7827e-06
1423.5 6.7785e-06
1424.5 6.7743e-06
1425.5 6.7701e-06
1426.5 6.7658e-06
1427.5 6.7615e-06
1428.5 6.7571e-06
1429.5 6.7526e-06
1430.5 6.7479e-06
1431.5 6.7431e-06
1432.5 6.7382e-06
1433.5 6.7331e-06
1434.5 6.728e-06
1435.5 6.7227e-06
1436.5 6.7173e-06
1437.5 6.7118e-06
1438.5 6.7062e-06
1439.5 6.7004e-06
1440.5 6.6946e-06
1441.5 6.6887e-06
1442.5 6.6826e-06
1443.5 6.6765e-06
1444.5 6.6703e-06
1445.5 6.664e-06
1446.5 6.6576e-06
1447.5 6.6511e-06
1448.5 6.6445e-06
1449.5 6.6378e-06
1450.5 6.6311e-06
1451.5 6.6242e-06
1452.5 6.6172e-06
1453.5 6.6102e-06
1454.5 6.6031e-06
1455.5 6.596e-06
1456.5 6.5888e-06
1457.5 6.5816e-06
1458.5 6.5743e-06
1459.5 6.5671e-06
1460.5 6.5599e-06
1461.5 6.5527e-06
1462.5 6.5455e-06
1463.5 6.5382e-06
1464.5 6.531e-06
1465.5 6.5237e-06
1466.5 6.5165e-06
1467.5 6.5092e-06
1468.5 6.5019e-06
1469.5 6.4945e-06
1470.5 6.4871e-06
1471.5 6.4797e-06
1472.5 6.4721e-06
1473.5 6.4644e-06
1474.5 6.4567e-06
1475.5 6.4489e-06
1476.5 6.441e-06
1477.5 6.4329e-06
1478.5 6.4248e-06
1479.5 6.4166e-06
1480.5 6.4083e-06
1481.5 6.4e-06
1482.5 6.3917e-06
1483.5 6.3833e-06
1484.5 6.375e-06
1485.5 6.3666e-06
1486.5 6.3582e-06
1487.5 6.3498e-06
1488.5 6.3414e-06
1489.5 6.333e-06
1490.5 6.3245e-06
1491.5 6.3162e-06
1492.5 6.3078e-06
1493.5 6.2995e-06
1494.5 6.2912e-06
1495.5 6.283e-06
1496.5 6.2749e-06
1497.5 6.2668e-06
1498.5 6.2588e-06
1499.5 6.251e-06
1500.5 6.2432e-06
1501.5 6.2355e-06
1502.5 6.2279e-06
1503.5 6.2205e-06
1504.5 6.2132e-06
1505.5 6.206e-06
1506.5 6.199e-06
1507.5 6.1921e-06
1508.5 6.1853e-06
1509.5 6.1787e-06
1510.5 6.1721e-06
1511.5 6.1656e-06
1512.5 6.1591e-06
1513.5 6.1526e-06
1514.5 6.1461e-06
1515.5 6.1396e-06
1516.5 6.1332e-06
1517.5 6.1268e-06
1518.5 6.1205e-06
1519.5 6.1142e-06
1520.5 6.1079e-06
1521.5 6.1016e-06
1522.5 6.0953e-06
1523.5 6.0889e-06
1524.5 6.0825e-06
1525.5 6.0761e-06
1526.5 6.0697e-06
1527.5 6.0632e-06
1528.5 6.0567e-06
1529.5 6.0502e-06
1530.5 6.0436e-06
1531.5 6.037e-06
1532.5 6.0303e-06
1533.5 6.0234e-06
1534.5 6.0165e-06
1535.5 6.0094e-06
1536.5 6.0022e-06
1537.5 5.9948e-06
1538.5 5.9871e-06
1539.5 5.9793e-06
1540.5 5.9713e-06
1541.5 5.9632e-06
1542.5 5.9548e-06
1543.5 5.9464e-06
1544.5 5.9379e-06
1545.5 5.9293e-06
1546.5 5.9207e-06
1547.5 5.9121e-06
1548.5 5.9035e-06
1549.5 5.895e-06
1550.5 5.8865e-06
1551.5 5.8781e-06
1552.5 5.8698e-06
1553.5 5.8617e-06
1554.5 5.8537e-06
1555.5 5.8457e-06
1556.5 5.838e-06
1557.5 5.8303e-06
1558.5 5.8228e-06
1559.5 5.8153e-06
1560.5 5.808e-06
1561.5 5.8007e-06
1562.5 5.7935e-06
1563.5 5.7863e-06
1564.5 5.7791e-06
1565.5 5.7719e-06
1566.5 5.7647e-06
1567.5 5.7574e-06
1568.5 5.7502e-06
1569.5 5.7429e-06
1570.5 5.7356e-06
1571.5 5.7283e-06
1572.5 5.7209e-06
1573.5 5.7135e-06
1574.5 5.706e-06
1575.5 5.6984e-06
1576.5 5.6907e-06
1577.5 5.683e-06
1578.5 5.6751e-06
1579.5 5.6671e-06
1580.5 5.659e-06
1581.5 5.6508e-06
1582.5 5.6424e-06
1583.5 5.6339e-06
1584.5 5.6253e-06
1585.5 5.6165e-06
1586.5 5.6075e-06
1587.5 5.5984e-06
1588.5 5.5892e-06
1589.5 5.5798e-06
1590.5 5.5703e-06
1591.5 5.5605e-06
1592.5 5.5506e-06
1593.5 5.5405e-06
1594.5 5.5301e-06
1595.5 5.5196e-06
1596.5 5.5089e-06
1597.5 5.498e-06
1598.5 5.487e-06
1599.5 5.4758e-06
1600.5 5.4644e-06
1601.5 5.4529e-06
1602.5 5.4414e-06
1603.5 5.4297e-06
1604.5 5.4181e-06
1605.5 5.4064e-06
1606.5 5.3948e-06
1607.5 5.3833e-06
1608.5 5.3719e-06
1609.5 5.3606e-06
1610.5 5.3493e-06
1611.5 5.3382e-06
1612.5 5.3272e-06
1613.5 5.3163e-06
1614.5 5.3056e-06
1615.5 5.2951e-06
1616.5 5.2847e-06
1617.5 5.2745e-06
1618.5 5.2645e-06
1619.5 5.2547e-06
1620.5 5.245e-06
1621.5 5.2354e-06
1622.5 5.2258e-06
1623.5 5.2163e-06
1624.5 5.2069e-06
1625.5 5.1975e-06
1626.5 5.1882e-06
1627.5 5.1788e-06
1628.5 5.1695e-06
1629.5 5.1601e-06
1630.5 5.1508e-06
1631.5 5.1413e-06
1632.5 5.1318e-06
1633.5 5.1223e-06
1634.5 5.1126e-06
1635.5 5.1029e-06
1636.5 5.093e-06
1637.5 5.0831e-06
1638.5 5.073e-06
1639.5 5.0628e-06
1640.5 5.0524e-06
1641.5 5.0421e-06
1642.5 5.0316e-06
1643.5 5.0211e-06
1644.5 5.0105e-06
1645.5 4.9998e-06
1646.5 4.9891e-06
1647.5 4.9783e-06
1648.5 4.9675e-06
1649.5 4.9567e-06
1650.5 4.9459e-06
1651.5 4.935e-06
1652.5 4.9242e-06
1653.5 4.9134e-06
1654.5 4.9026e-06
1655.5 4.8918e-06
1656.5 4.8811e-06
1657.5 4.8704e-06
1658.5 4.8598e-06
1659.5 4.8493e-06
1660.5 4.8388e-06
1661.5 4.8284e-06
1662.5 4.818e-06
1663.5 4.8077e-06
1664.5 4.7976e-06
1665.5 4.7875e-06
1666.5 4.7775e-06
1667.5 4.7677e-06
1668.5 4.7581e-06
1669.5 4.7486e-06
1670.5 4.7393e-06
1671.5 4.7302e-06
1672.5 4.7213e-06
1673.5 4.7126e-06
1674.5 4.7042e-06
1675.5 4.696e-06
1676.5 4.6881e-06
1677.5 4.6804e-06
1678.5 4.673e-06
1679.5 4.6658e-06
1680.5 4.6589e-06
1681.5 4.6521e-06
1682.5 4.6456e-06
1683.5 4.6392e-06
1684.5 4.633e-06
1685.5 4.6269e-06
1686.5 4.6209e-06
1687.5 4.615e-06
1688.5 4.6091e-06
1689.5 4.6033e-06
1690.5 4.5975e-06
1691.5 4.5917e-06
1692.5 4.5859e-06
1693.5 4.5801e-06
1694.5 4.5744e-06
1695.5 4.5686e-06
1696.5 4.5628e-06
1697.5 4.5569e-06
1698.5 4.551e-06
1699.5 4.5451e-06
1700.5 4.5391e-06
1701.5 4.5331e-06
1702.5 4.527e-06
1703.5 4.521e-06
1704.5 4.5149e-06
1705.5 4.5089e-06
1706.5 4.503e-06
1707.5 4.4971e-06
1708.5 4.4913e-06
1709.5 4.4855e-06
1710.5 4.4798e-06
1711.5 4.4741e-06
1712.5 4.4684e-06
1713.5 4.4627e-06
1714.5 4.4571e-06
1715.5 4.4515e-06
1716.5 4.446e-06
1717.5 4.4404e-06
1718.5 4.4348e-06
1719.5 4.4291e-06
1720.5 4.4233e-06
1721.5 4.4174e-06
1722.5 4.4115e-06
1723.5 4.4054e-06
1724.5 4.3992e-06
1725.5 4.3929e-06
1726.5 4.3865e-06
1727.5 4.3799e-06
1728.5 4.3733e-06
1729.5 4.3665e-06
1730.5 4.3597e-06
1731.5 4.3528e-06
1732.5 4.3458e-06
1733.5 4.3387e-06
1734.5 4.3317e-06
1735.5 4.3246e-06
1736.5 4.3174e-06
1737.5 4.3103e-06
1738.5 4.3032e-06
1739.5 4.2962e-06
1740.5 4.2892e-06
1741.5 4.2823e-06
1742.5 4.2756e-06
1743.5 4.269e-06
1744.5 4.2625e-06
1745.5 4.2562e-06
1746.5 4.2501e-06
1747.5 4.2441e-06
1748.5 4.2382e-06
1749.5 4.2324e-06
1750.5 4.2268e-06
1751.5 4.2212e-06
1752.5 4.2158e-06
1753.5 4.2104e-06
1754.5 4.205e-06
1755.5 4.1998e-06
1756.5 4.1945e-06
1757.5 4.1893e-06
1758.5 4.1841e-06
1759.5 4.1789e-06
1760.5 4.1738e-06
1761.5 4.1687e-06
1762.5 4.1636e-06
1763.5 4.1585e-06
1764.5 4.1535e-06
1765.5 4.1486e-06
1766.5 4.1436e-06
1767.5 4.1388e-06
1768.5 4.1339e-06
1769.5 4.1291e-06
1770.5 4.1243e-06
1771.5 4.1196e-06
1772.5 4.1149e-06
1773.5 4.1103e-06
1774.5 4.1057e-06
1775.5 4.101e-06
1776.5 4.0964e-06
1777.5 4.0917e-06
1778.5 4.087e-06
1779.5 4.0822e-06
1780.5 4.0774e-06
1781.5 4.0725e-06
1782.5 4.0675e-06
1783.5 4.0624e-06
1784.5 4.0572e-06
1785.5 4.0519e-06
1786.5 4.0465e-06
1787.5 4.0409e-06
1788.5 4.0352e-06
1789.5 4.0294e-06
1790.5 4.0235e-06
1791.5 4.0175e-06
1792.5 4.0114e-06
1793.5 4.0052e-06
1794.5 3.999e-06
1795.5 3.9927e-06
1796.5 3.9863e-06
1797.5 3.9799e-06
1798.5 3.9735e-06
1799.5 3.967e-06
1800.5 3.9604e-06
1801.5 3.9539e-06
1802.5 3.9473e-06
1803.5 3.9407e-06
1804.5 3.934e-06
1805.5 3.9274e-06
1806.5 3.9207e-06
1807.5 3.914e-06
1808.5 3.9073e-06
1809.5 3.9006e-06
1810.5 3.8939e-06
1811.5 3.8872e-06
1812.5 3.8806e-06
1813.5 3.874e-06
1814.5 3.8674e-06
1815.5 3.8609e-06
1816.5 3.8543e-06
1817.5 3.8477e-06
1818.5 3.841e-06
1819.5 3.8342e-06
1820.5 3.8273e-06
1821.5 3.8204e-06
1822.5 3.8133e-06
1823.5 3.8061e-06
1824.5 3.7988e-06
1825.5 3.7914e-06
1826.5 3.7839e-06
1827.5 3.7763e-06
1828.5 3.7685e-06
1829.5 3.7607e-06
1830.5 3.7527e-06
1831.5 3.7447e-06
1832.5 3.7366e-06
1833.5 3.7284e-06
1834.5 3.7201e-06
1835.5 3.7118e-06
1836.5 3.7034e-06
1837.5 3.6949e-06
1838.5 3.6865e-06
1839.5 3.6781e-06
1840.5 3.6697e-06
1841.5 3.6614e-06
1842.5 3.6531e-06
1843.5 3.645e-06
1844.5 3.6369e-06
1845.5 3.6288e-06
1846.5 3.6209e-06
1847.5 3.6131e-06
1848.5 3.6053e-06
1849.5 3.5976e-06
1850.5 3.59e-06
1851.5 3.5825e-06
1852.5 3.575e-06
1853.5 3.5675e-06
1854.5 3.5601e-06
1855.5 3.5527e-06
1856.5 3.5453e-06
1857.5 3.538e-06
1858.5 3.5307e-06
1859.5 3.5234e-06
1860.5 3.5162e-06
1861.5 3.5091e-06
1862.5 3.5021e-06
1863.5 3.4951e-06
1864.5 3.4882e-06
1865.5 3.4814e-06
1866.5 3.4746e-06
1867.5 3.4679e-06
1868.5 3.4613e-06
1869.5 3.4548e-06
1870.5 3.4484e-06
1871.5 3.4421e-06
1872.5 3.4359e-06
1873.5 3.4297e-06
1874.5 3.4237e-06
1875.5 3.4177e-06
1876.5 3.4118e-06
1877.5 3.406e-06
1878.5 3.4003e-06
1879.5 3.3948e-06
1880.5 3.3893e-06
1881.5 3.3839e-06
1882.5 3.3786e-06
1883.5 3.3734e-06
1884.5 3.3682e-06
1885.5 3.3631e-06
1886.5 3.358e-06
1887.5 3.3529e-06
1888.5 3.3478e-06
1889.5 3.3426e-06
1890.5 3.3374e-06
1891.5 3.3321e-06
1892.5 3.3267e-06
1893.5 3.3213e-06
1894.5 3.3158e-06
1895.5 3.3102e-06
1896.5 3.3046e-06
1897.5 3.299e-06
1898.5 3.2933e-06
1899.5 3.2877e-06
1900.5 3.2821e-06
1901.5 3.2765e-06
1902.5 3.271e-06
1903.5 3.2655e-06
1904.5 3.2601e-06
1905.5 3.2547e-06
1906.5 3.2493e-06
1907.5 3.2441e-06
1908.5 3.2389e-06
1909.5 3.2337e-06
1910.5 3.2287e-06
1911.5 3.2237e-06
1912.5 3.2188e-06
1913.5 3.2139e-06
1914.5 3.2091e-06
1915.5 3.2044e-06
1916.5 3.1996e-06
1917.5 3.1949e-06
1918.5 3.1901e-06
1919.5 3.1853e-06
1920.5 3.1805e-06
1921.5 3.1757e-06
1922.5 3.1708e-06
1923.5 3.1658e-06
1924.5 3.1609e-06
1925.5 3.1559e-06
1926.5 3.151e-06
1927.5 3.1461e-06
1928.5 3.1412e-06
1929.5 3.1364e-06
1930.5 3.1317e-06
1931.5 3.127e-06
1932.5 3.1225e-06
1933.5 3.118e-06
1934.5 3.1136e-06
1935.5 3.1093e-06
1936.5 3.105e-06
1937.5 3.1008e-06
1938.5 3.0967e-06
1939.5 3.0926e-06
1940.5 3.0885e-06
1941.5 3.0845e-06
1942.5 3.0804e-06
1943.5 3.0764e-06
1944.5 3.0724e-06
1945.5 3.0683e-06
1946.5 3.0643e-06
1947.5 3.0602e-06
1948.5 3.0561e-06
1949.5 3.052e-06
1950.5 3.0479e-06
1951.5 3.0437e-06
1952.5 3.0395e-06
1953.5 3.0353e-06
1954.5 3.031e-06
1955.5 3.0268e-06
1956.5 3.0225e-06
1957.5 3.0183e-06
1958.5 3.0141e-06
1959.5 3.0098e-06
1960.5 3.0056e-06
1961.5 3.0014e-06
1962.5 2.9972e-06
1963.5 2.993e-06
1964.5 2.9889e-06
1965.5 2.9847e-06
1966.5 2.9805e-06
1967.5 2.9764e-06
1968.5 2.9723e-06
1969.5 2.9683e-06
1970.5 2.9642e-06
1971.5 2.9602e-06
1972.5 2.9563e-06
1973.5 2.9523e-06
1974.5 2.9484e-06
1975.5 2.9445e-06
1976.5 2.9406e-06
1977.5 2.9367e-06
1978.5 2.9328e-06
1979.5 2.929e-06
1980.5 2.9251e-06
1981.5 2.9212e-06
1982.5 2.9172e-06
1983.5 2.9133e-06
1984.5 2.9094e-06
1985.5 2.9054e-06
1986.5 2.9015e-06
1987.5 2.8976e-06
1988.5 2.8937e-06
1989.5 2.8899e-06
1990.5 2.8862e-06
1991.5 2.8825e-06
1992.5 2.8789e-06
1993.5 2.8754e-06
1994.5 2.872e-06
1995.5 2.8688e-06
1996.5 2.8656e-06
1997.5 2.8626e-06
1998.5 2.8597e-06
1999.5 2.8569e-06
2000.5 2.8542e-06


==> anc/Efficiency_CDMSlite_Run2_Period1.txt <==
Energy (keV_ee)	Efficiency	error_lower	error_upper
0.1000	0.4066	0.0442	0.0433
0.1080	0.4079	0.0443	0.0432
0.1146	0.4089	0.0446	0.0440
0.1212	0.4106	0.0440	0.0435
0.1278	0.4146	0.0454	0.0444
0.1344	0.4220	0.0467	0.0447
0.1410	0.4305	0.0461	0.0455
0.1476	0.4386	0.0480	0.0463
0.1542	0.4458	0.0494	0.0467
0.1608	0.4491	0.0485	0.0472
0.1674	0.4538	0.0525	0.0479
0.1740	0.4603	0.0488	0.0475
0.1806	0.4638	0.0532	0.0480
0.1872	0.4674	0.0494	0.0485
0.1938	0.4696	0.0495	0.0483
0.2004	0.4720	0.0502	0.0489
0.2070	0.4748	0.0507	0.0485
0.2136	0.4773	0.0524	0.0495
0.2202	0.4807	0.0535	0.0493
0.2268	0.4832	0.0530	0.0494
0.2334	0.4855	0.0542	0.0498
0.2400	0.4874	0.0502	0.0497
0.2466	0.4883	0.0522	0.0504
0.2532	0.4895	0.0535	0.0497
0.2598	0.4905	0.0528	0.0502
0.2664	0.4907	0.0526	0.0498
0.2730	0.4913	0.0526	0.0503
0.2796	0.4921	0.0531	0.0497
0.2862	0.4926	0.0521	0.0498
0.2928	0.4931	0.0537	0.0496
0.2994	0.4934	0.0525	0.0497
0.3060	0.4938	0.0521	0.0498
0.3126	0.4941	0.0510	0.0504
0.3192	0.4943	0.0524	0.0499
0.3258	0.4945	0.0526	0.0499
0.3324	0.4949	0.0520	0.0499
0.3390	0.4956	0.0516	0.0502
0.3456	0.4961	0.0530	0.0498
0.3522	0.4962	0.0521	0.0500
0.3588	0.4967	0.0521	0.0501
0.3654	0.4971	0.0520	0.0501
0.3720	0.4973	0.0520	0.0500
0.3786	0.4977	0.0518	0.0501
0.3852	0.4981	0.0516	0.0502
0.3918	0.4983	0.0524	0.0502
0.3984	0.4987	0.0519	0.0502
0.4050	0.4993	0.0520	0.0503
0.4116	0.4999	0.0523	0.0504
0.4182	0.5004	0.0523	0.0502
0.4248	0.5006	0.0516	0.0504
0.4314	0.5009	0.0515	0.0503
0.4380	0.5013	0.0513	0.0504
0.4446	0.5016	0.0513	0.0504
0.4512	0.5017	0.0516	0.0504
0.4578	0.5017	0.0515	0.0505
0.4644	0.5019	0.0516	0.0506
0.4710	0.5021	0.0516	0.0506
0.4776	0.5023	0.0519	0.0507
0.4842	0.5024	0.0516	0.0506
0.4908	0.5024	0.0512	0.0506
0.4974	0.5024	0.0515	0.0506
0.5040	0.5025	0.0517	0.0506
0.5106	0.5026	0.0517	0.0506
0.5172	0.5028	0.0515	0.0506
0.5238	0.5029	0.0520	0.0506
0.5304	0.5029	0.0514	0.0506
0.5370	0.5029	0.0514	0.0506
0.5436	0.5029	0.0511	0.0506
0.5502	0.5029	0.0512	0.0507
0.5568	0.5029	0.0514	0.0508
0.5634	0.5030	0.0517	0.0508
0.5700	0.5029	0.0513	0.0508
0.5766	0.5029	0.0513	0.0508
0.5832	0.5030	0.0513	0.0507
0.5898	0.5029	0.0508	0.0507
0.5964	0.5030	0.0511	0.0508
0.6030	0.5030	0.0511	0.0508
0.6096	0.5030	0.0511	0.0508
0.6162	0.5031	0.0511	0.0508
0.6228	0.5032	0.0511	0.0508
0.6294	0.5032	0.0514	0.0509
0.6360	0.5032	0.0513	0.0509
0.6426	0.5032	0.0513	0.0509
0.6492	0.5033	0.0514	0.0509
0.6558	0.5034	0.0513	0.0510
0.6624	0.5035	0.0512	0.0510
0.6690	0.5035	0.0513	0.0510
0.6756	0.5035	0.0514	0.0510
0.6822	0.5035	0.0512	0.0509
0.6888	0.5036	0.0512	0.0509
0.6954	0.5038	0.0513	0.0510
0.7020	0.5040	0.0514	0.0510
0.7086	0.5042	0.0513	0.0509
0.7152	0.5043	0.0510	0.0509
0.7218	0.5043	0.0510	0.0509
0.7284	0.5043	0.0511	0.0509
0.7350	0.5045	0.0510	0.0509
0.7416	0.5045	0.0512	0.0510
0.7482	0.5045	0.0511	0.0509
0.7548	0.5045	0.0510	0.0509
0.7614	0.5046	0.0511	0.0510
0.7680	0.5047	0.0511	0.0510
0.7746	0.5048	0.0510	0.0510
0.7812	0.5048	0.0512	0.0511
0.7878	0.5049	0.0512	0.0510
0.7944	0.5051	0.0510	0.0509
0.8010	0.5053	0.0510	0.0508
0.8076	0.5053	0.0511	0.0509
0.8142	0.5054	0.0510	0.0509
0.8208	0.5055	0.0511	0.0509
0.8274	0.5056	0.0511	0.0510
0.8340	0.5057	0.0511	0.0510
0.8406	0.5057	0.0510	0.0509
0.8472	0.5056	0.0510	0.0509
0.8538	0.5056	0.0510	0.0509
0.8604	0.5057	0.0509	0.0509
0.8670	0.5058	0.0509	0.0509
0.8736	0.5058	0.0510	0.0509
0.8802	0.5058	0.0510	0.0509
0.8868	0.5058	0.0510	0.0509
0.8934	0.5058	0.0510	0.0509
0.9000	0.5058	0.0509	0.0508
0.9066	0.5058	0.0510	0.0509
0.9132	0.5058	0.0511	0.0510
0.9198	0.5059	0.0510	0.0509
0.9264	0.5059	0.0509	0.0509
0.9330	0.5059	0.0509	0.0508
0.9396	0.5060	0.0509	0.0508
0.9462	0.5060	0.0510	0.0509
0.9528	0.5061	0.0509	0.0508
0.9594	0.5064	0.0509	0.0509
0.9660	0.5066	0.0510	0.0509
0.9726	0.5067	0.0510	0.0509
0.9792	0.5067	0.0509	0.0508
0.9858	0.5068	0.0509	0.0508
0.9924	0.5069	0.0508	0.0508
0.9990	0.5070	0.0509	0.0508
1.0056	0.5070	0.0509	0.0508
1.0122	0.5070	0.0510	0.0509
1.0188	0.5070	0.0510	0.0509
1.0254	0.5070	0.0509	0.0508
1.0320	0.5071	0.0509	0.0509
1.0386	0.5072	0.0510	0.0509
1.0452	0.5074	0.0509	0.0509
1.0518	0.5074	0.0510	0.0509
1.0584	0.5074	0.0509	0.0508
1.0650	0.5075	0.0508	0.0508
1.0716	0.5075	0.0508	0.0508
1.0782	0.5076	0.0509	0.0509
1.0848	0.5078	0.0509	0.0509
1.0914	0.5079	0.0509	0.0508
1.0980	0.5081	0.0508	0.0508
1.1046	0.5080	0.0509	0.0509
1.1112	0.5081	0.0509	0.0508
1.1178	0.5082	0.0508	0.0508
1.1244	0.5082	0.0509	0.0509
1.1310	0.5083	0.0509	0.0509
1.1376	0.5083	0.0509	0.0508
1.1442	0.5084	0.0509	0.0509
1.1508	0.5084	0.0509	0.0508
1.1574	0.5084	0.0507	0.0507
1.1640	0.5084	0.0508	0.0508
1.1706	0.5084	0.0508	0.0508
1.1772	0.5085	0.0508	0.0508
1.1838	0.5085	0.0509	0.0508
1.1904	0.5085	0.0508	0.0507
1.1970	0.5085	0.0508	0.0508
1.2036	0.5086	0.0509	0.0508
1.2102	0.5087	0.0508	0.0508
1.2168	0.5087	0.0508	0.0507
1.2234	0.5088	0.0508	0.0508
1.2300	0.5089	0.0509	0.0508
1.2366	0.5090	0.0508	0.0507
1.2432	0.5090	0.0508	0.0508
1.2498	0.5090	0.0508	0.0508
1.2564	0.5090	0.0508	0.0508
1.2630	0.5091	0.0508	0.0507
1.2696	0.5091	0.0507	0.0507
1.2762	0.5091	0.0507	0.0507
1.2828	0.5091	0.0507	0.0507
1.2894	0.5091	0.0508	0.0507
1.2960	0.5091	0.0508	0.0508
1.3026	0.5091	0.0508	0.0508
1.3092	0.5091	0.0507	0.0507
1.3158	0.5091	0.0507	0.0507
1.3224	0.5091	0.0508	0.0507
1.3290	0.5091	0.0508	0.0507
1.3356	0.5091	0.0506	0.0506
1.3422	0.5092	0.0506	0.0506
1.3488	0.5092	0.0506	0.0506
1.3554	0.5092	0.0507	0.0507
1.3620	0.5091	0.0507	0.0506
1.3686	0.5091	0.0506	0.0506
1.3752	0.5091	0.0505	0.0505
1.3818	0.5091	0.0506	0.0506
1.3884	0.5091	0.0505	0.0505
1.3950	0.5090	0.0506	0.0505
1.4016	0.5090	0.0505	0.0505
1.4082	0.5090	0.0505	0.0504
1.4148	0.5090	0.0505	0.0504
1.4214	0.5089	0.0505	0.0505
1.4280	0.5088	0.0504	0.0504
1.4346	0.5086	0.0503	0.0503
1.4412	0.5086	0.0504	0.0504
1.4478	0.5086	0.0504	0.0503
1.4544	0.5086	0.0503	0.0503
1.4610	0.5085	0.0503	0.0503
1.4676	0.5085	0.0502	0.0502
1.4742	0.5084	0.0503	0.0503
1.4808	0.5084	0.0503	0.0503
1.4874	0.5084	0.0502	0.0502
1.4940	0.5084	0.0502	0.0502
1.5006	0.5084	0.0502	0.0502
1.5072	0.5084	0.0501	0.0502
1.5138	0.5084	0.0502	0.0502
1.5204	0.5084	0.0501	0.0501
1.5270	0.5084	0.0501	0.0501
1.5336	0.5084	0.0502	0.0502
1.5402	0.5084	0.0502	0.0501
1.5468	0.5083	0.0501	0.0501
1.5534	0.5083	0.0501	0.0501
1.5600	0.5083	0.0501	0.0501
1.5666	0.5083	0.0501	0.0501
1.5732	0.5084	0.0500	0.0500
1.5798	0.5084	0.0500	0.0500
1.5864	0.5084	0.0501	0.0500
1.5930	0.5084	0.0500	0.0500
1.5996	0.5084	0.0500	0.0500
1.6062	0.5084	0.0500	0.0500
1.6128	0.5083	0.0499	0.0499
1.6194	0.5084	0.0500	0.0500
1.6260	0.5083	0.0499	0.0499
1.6326	0.5083	0.0500	0.0499
1.6392	0.5083	0.0498	0.0498
1.6458	0.5084	0.0500	0.0500
1.6524	0.5084	0.0499	0.0499
1.6590	0.5084	0.0499	0.0499
1.6656	0.5084	0.0499	0.0499
1.6722	0.5084	0.0499	0.0499
1.6788	0.5084	0.0499	0.0499
1.6854	0.5084	0.0499	0.0499
1.6920	0.5084	0.0498	0.0498
1.6986	0.5084	0.0498	0.0498
1.7052	0.5084	0.0498	0.0498
1.7118	0.5084	0.0498	0.0498
1.7184	0.5084	0.0498	0.0498
1.7250	0.5084	0.0497	0.0497
1.7316	0.5084	0.0497	0.0497
1.7382	0.5084	0.0497	0.0497
1.7448	0.5084	0.0497	0.0497
1.7514	0.5084	0.0497	0.0497
1.7580	0.5084	0.0497	0.0497
1.7646	0.5084	0.0496	0.0496
1.7712	0.5084	0.0496	0.0496
1.7778	0.5084	0.0496	0.0496
1.7844	0.5084	0.0496	0.0496
1.7910	0.5084	0.0496	0.0496
1.7976	0.5084	0.0495	0.0495
1.8042	0.5084	0.0495	0.0495
1.8108	0.5084	0.0495	0.0495
1.8174	0.5084	0.0495	0.0495
1.8240	0.5084	0.0495	0.0495
1.8306	0.5084	0.0495	0.0495
1.8372	0.5084	0.0494	0.0494
1.8438	0.5084	0.0494	0.0494
1.8504	0.5084	0.0494	0.0494
1.8570	0.5084	0.0494	0.0494
1.8636	0.5084	0.0494	0.0494
1.8702	0.5084	0.0493	0.0493
1.8768	0.5084	0.0493	0.0493
1.8834	0.5084	0.0493	0.0493
1.8900	0.5084	0.0493	0.0493
1.8966	0.5084	0.0493	0.0493
1.9032	0.5084	0.0492	0.0492
1.9098	0.5084	0.0492	0.0492
1.9164	0.5084	0.0492	0.0492
1.9230	0.5084	0.0492	0.0492
1.9296	0.5084	0.0492	0.0492
1.9362	0.5084	0.0492	0.0492
1.9428	0.5084	0.0491	0.0491
1.9494	0.5084	0.0491	0.0491
1.9560	0.5084	0.0491	0.0491
1.9626	0.5084	0.0491	0.0491
1.9692	0.5084	0.0491	0.0491
1.9758	0.5084	0.0490	0.0490
1.9824	0.5083	0.0490	0.0490
1.9890	0.5083	0.0490	0.0490
2.0000	0.5083	0.0490	0.0490

==> anc/EventEnergy_keVee.txt <==
1.32945
1.41612
1.2841
0.158092
1.30922
1.33304
1.33308
1.35967
1.56111
0.134583
1.29467
0.113423
1.30329
1.28827
1.32257
0.232942
1.3888
1.28512
1.88746
1.31865
0.155369
1.29237
1.28519
1.27537
1.31665
0.706315
1.37048
1.30588
1.31631
1.31942
1.27617
1.31952
1.3451
1.30623
1.26884
0.781514
1.25934
1.29729
0.253971
1.27615
1.26492
1.27596
1.14725
1.34054
0.16559
0.176486
1.83773
0.150582
1.2502
1.28882
1.34353
1.31282
0.182588
0.490761
1.30699
0.207339
1.36359
0.260828
1.29138
1.29668
1.36247
1.28669
1.31153
1.32437
1.31625
1.30529
0.159606
1.14278
1.36553
1.16063
1.31653
1.13072
1.29632
1.28586
1.84395
1.28424
1.30095
0.340374
1.12569
1.66177
1.54139
1.3001
1.78538
1.35582
1.27243
1.2965
1.27199
1.30845
1.67187
0.612544
1.34172
1.30565
1.31526
1.22399
0.347446
1.54345
1.36291
0.166618
1.31132
1.93487
1.90607
1.03356
1.13201
1.09998
1.83235
1.06454
0.523247
0.173855
1.31118
1.30931
1.28502
1.32032
0.42714
1.29785
1.25152
1.3085
1.31372
1.31281
0.271524
1.31553
1.31556
0.185806
0.140706
0.177754
0.184106
1.37315
1.27066
1.24777
1.35499
1.30578
0.120373
0.16087
1.2754
1.2583
1.1427
1.33294
1.33611
0.190847
1.59152
1.30013
1.32645
1.25321
1.32992
1.53645
1.29619
1.3172
1.29648
1.63504
1.3567
0.547501
0.445711
1.35142
1.68802
1.31758
1.50616
1.38625
1.69335
1.13947
1.32196
0.225606
0.645806
0.171107
0.319902
1.25155
0.734068
1.3225
1.32064
1.17464
1.26442
1.53822
0.321894
0.157729
1.30927
1.25809
0.847916
1.5661
1.31286
1.31265
1.45367
1.87236


==> anc/Intensity_figure_6.txt <==
f^{-1} 0.1_Cos^2_dis 1000_iso 3.1_iso 1_iso	0.3_iso 0.1_iso	Uncertainty_low_0.1_iso	Uncertainty_high_0.1_iso
100	0.001745809	3.00E-07	2.81E-07	8.56E-07	2.31E-05	0.000151475	3.85E-05	3.85E-05
120	0.001129246	1.78E-07	1.60E-07	3.43E-07	1.04E-05	0.000101923	2.59E-05	2.59E-05
140	0.000759395	1.49E-07	1.37E-07	2.00E-07	5.54E-06	7.19E-05	1.83E-05	1.83E-05
160	0.00052853	1.46E-07	1.36E-07	1.52E-07	3.33E-06	5.29E-05	1.34E-05	1.34E-05
180	0.000372645	1.49E-07	1.41E-07	1.39E-07	2.13E-06	3.97E-05	1.01E-05	1.01E-05
200	0.000259053	1.56E-07	1.50E-07	1.38E-07	1.38E-06	3.03E-05	7.70E-06	7.70E-06
220	0.000157308	1.67E-07	1.60E-07	1.40E-07	8.67E-07	2.26E-05	5.73E-06	5.73E-06
240	9.16E-05	1.80E-07	1.73E-07	1.46E-07	5.55E-07	1.67E-05	4.24E-06	4.24E-06
260	5.57E-05	1.97E-07	1.89E-07	1.53E-07	3.78E-07	1.23E-05	3.13E-06	3.13E-06
280	3.25E-05	2.14E-07	2.07E-07	1.62E-07	2.77E-07	8.85E-06	2.25E-06	2.25E-06
300	2.07E-05	2.32E-07	2.24E-07	1.72E-07	2.19E-07	6.42E-06	1.63E-06	1.63E-06
320	1.46E-05	2.51E-07	2.40E-07	1.85E-07	1.84E-07	4.83E-06	1.23E-06	1.23E-06
340	1.10E-05	2.67E-07	2.54E-07	1.98E-07	1.63E-07	3.77E-06	9.57E-07	9.57E-07
360	8.54E-06	2.86E-07	2.93E-07	2.12E-07	1.50E-07	3.00E-06	7.62E-07	7.62E-07
380	6.86E-06	3.08E-07	2.97E-07	2.25E-07	1.44E-07	2.46E-06	6.24E-07	6.24E-07
400	5.43E-06	3.29E-07	3.12E-07	2.37E-07	1.40E-07	2.03E-06	5.16E-07	5.16E-07
500	1.48E-06	4.61E-07	4.38E-07	3.35E-07	1.43E-07	7.31E-07	1.85E-07	1.85E-07
600	5.87E-07	6.31E-07	6.00E-07	4.53E-07	1.58E-07	3.08E-07	7.83E-08	7.83E-08
700	3.59E-07	8.34E-07	7.97E-07	5.83E-07	1.79E-07	1.85E-07	4.70E-08	4.70E-08
800	3.13E-07	1.07E-06	1.03E-06	7.26E-07	2.07E-07	1.49E-07	3.79E-08	3.79E-08
900	3.17E-07	1.34E-06	1.29E-06	8.86E-07	2.40E-07	1.40E-07	3.54E-08	3.54E-08
1000	2.96E-07	1.65E-06	1.58E-06	1.07E-06	2.77E-07	1.40E-07	3.53E-08	3.53E-08
1200	3.40E-07	2.35E-06	2.26E-06	1.51E-06	3.63E-07	1.52E-07	3.79E-08	3.79E-08
1400	4.05E-07	3.19E-06	3.05E-06	2.04E-06	4.64E-07	1.70E-07	4.25E-08	4.25E-08
1600	4.70E-07	4.15E-06	3.96E-06	2.66E-06	5.82E-07	1.96E-07	4.88E-08	4.88E-08
1800	5.35E-07	5.22E-06	5.00E-06	3.38E-06	7.16E-07	2.25E-07	5.70E-08	5.70E-08
2000	6.12E-07	6.40E-06	6.15E-06	4.18E-06	8.68E-07	2.55E-07	6.79E-08	6.79E-08
3000	1.21E-06	1.42E-05	1.38E-05	9.38E-06	1.89E-06	4.53E-07	1.54E-07	1.54E-07
4000	2.09E-06	2.57E-05	2.47E-05	1.66E-05	3.37E-06	7.62E-07	2.77E-07	2.77E-07
5000	3.26E-06	3.96E-05	3.85E-05	2.60E-05	5.24E-06	1.16E-06	4.34E-07	4.34E-07
6000	4.71E-06	5.71E-05	5.53E-05	3.69E-05	7.48E-06	1.67E-06	6.30E-07	6.30E-07
7000	6.41E-06	7.80E-05	7.51E-05	5.00E-05	1.03E-05	2.25E-06	8.59E-07	8.59E-07
8000	8.36E-06	0.000101674	9.84E-05	6.59E-05	1.33E-05	2.95E-06	1.12E-06	1.12E-06
9000	1.06E-05	0.000128744	0.000124137	8.30E-05	1.67E-05	3.75E-06	1.41E-06	1.41E-06
10000	1.31E-05	0.000158852	0.000153874	0.000103614	2.09E-05	4.62E-06	1.75E-06	1.75E-06
100000	0.001306061	0.015885165	0.015387439	0.010361376	0.002089482	0.000461665	0.000175231	0.000175231
1000000	0.130606082	1.588516479	1.538743888	1.036137576	0.208948248	0.046166517	0.017523054	0.017523054
10000000	13.06060821	158.8516479	153.8743888	103.6137576	20.89482481	4.616651739	1.752305422	1.752305422
100000000	1306.060821	15885.16479	15387.43888	10361.37576	2089.482481	461.6651739	175.2305422	175.2305422

==> anc/LIPs_efficiency_correction.txt <==
f^{-1} 0.1_cos_square 1000_iso 3.1_iso 1_iso 0.3_iso 0.1_iso
100	0.006379266	0.28122274	0.284558109	0.186517498	0.039549294	0.029626388
120	0.0068	0.365111781	0.382895603	0.264595248	0.061105236	0.030551961
140	0.0075	0.428683011	0.441931654	0.333440437	0.083640969	0.031711736
160	0.0082	0.478837503	0.4856546	0.391878288	0.107023913	0.033024909
180	0.0092	0.521768159	0.523838102	0.438208253	0.131899682	0.034659699
200	0.0107	0.560624836	0.559396069	0.475693126	0.156596493	0.0367907
220	0.0145	0.596581659	0.59292399	0.507027885	0.185871361	0.040657165
240	0.0211	0.629511825	0.625003474	0.537134442	0.21843057	0.04629458
260	0.0295	0.660266384	0.654752272	0.56589638	0.252436577	0.053328679
280	0.0434	0.688255639	0.68223459	0.5928232	0.287429811	0.063818866
300	0.0593	0.713987618	0.707394278	0.618506313	0.32002665	0.076386632
320	0.0742	0.737018157	0.730508339	0.642443547	0.350135696	0.089135746
340	0.0877	0.757842802	0.751293712	0.665322645	0.376168571	0.101508715
360	0.1012	0.776988695	0.770486138	0.685968825	0.400637374	0.11343481
380	0.1128	0.794229988	0.787737323	0.706095853	0.421372738	0.125020083
400	0.1246	0.809573384	0.803328846	0.724461579	0.440486862	0.135684194
420	0.1378	0.823375563	0.817444722	0.741361195	0.458233843	0.146954032
440	0.1523	0.835857963	0.830233855	0.757080172	0.474667216	0.159112837
460	0.1684	0.847188571	0.841862111	0.771716105	0.490033312	0.171945438
480	0.185877458	0.857535372	0.85249536	0.785366587	0.504578462	0.185236664
500	0.204930697	0.867066352	0.862299468	0.79812921	0.518548997	0.198771344
600	0.313932743	0.905410173	0.901790857	0.850634237	0.583336244	0.266577091
700	0.410620139	0.93083666	0.928049412	0.887145923	0.640301075	0.332262633
800	0.479097706	0.946624334	0.94442412	0.911427545	0.689828186	0.393000678
900	0.532800529	0.956051718	0.954263967	0.927242383	0.732302275	0.445963932
1000	0.576980458	0.962397332	0.96091794	0.938353716	0.768108036	0.488325104
2000	0.827136707	0.990085889	0.989919363	0.983982909	0.926847476	0.737722896
3000	0.914005137	0.994742105	0.994440708	0.991120683	0.965857076	0.857946462
4000	0.950074285	0.997236172	0.99721887	0.995651983	0.980494606	0.913448118
5000	0.967150347	0.99848284	0.998443016	0.997476272	0.98705036	0.943168671
6000	0.975013457	0.998693424	0.998855736	0.998149163	0.99061966	0.956791342
7000	0.982130273	0.999237775	0.999124165	0.998675781	0.993144718	0.967811616
8000	0.986951875	0.999466364	0.999410113	0.999054255	0.994979672	0.977602818
9000	0.990582028	0.999604505	0.999549836	0.999282711	0.996409974	0.982977681
10000	0.992079953	0.999650851	0.999486099	0.99935928	0.996945731	0.985041258

==> anc/Mass_charge_bounds.txt <==
f^{-1}	Minimum Allowable mass (eV/c^2)	Maximum allowable mass(eV/c^2)
1.00E+02	5.00E+06	1.00E+14
1.00E+03	5.00E+06	1.00E+14
1.00E+04	5.00E+06	1.00E+14
1.00E+05	5.00E+06	1.00E+14
7.33E+05	5.00E+06	1.00E+14
1.00E+06	5.00E+06	5.38E+13
1.00E+07	5.00E+06	5.38E+11
1.00E+08	5.00E+06	5.37E+09
3.28E+09	5.00E+06	5.00E+06
